$WH$ production at the LHC within SMEFT at next-to-next-to-leading order QCD

We study the impact of $q \bar q' W$ and $q \bar q' WH$ interactions, originating from dimension-six operators of the Standard Model Effective Field Theory (SMEFT), on the Higgs boson associated production $pp \to W^+H$ at the LHC. We compute the next-to-next-to-leading order QCD corrections to this process and compare these corrections in the Standard Model and SMEFT production mechanisms.

==> anc/HelicityAmp_RR_gg.m <==
helicityAmpLO["-", "-", "-", "-"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        3*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + 3*s13*s34*Tg3g4 + 
        2*s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s13*s34*Tg4g3 + 2*s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3 + 
        s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3])/(s13*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s24*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + s14*s24*Tg3g4 + 2*s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        2*s13*s23*Tg4g3 + 3*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        3*s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + 3*s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4])/(s14*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*
       za[j1, j5]*za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s14*s23*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-(s13*s23*Tg3g4) - 2*s14*s23*Tg3g4 - s13*s24*Tg3g4 - 
        2*s14*s24*Tg3g4 - s13*s34*Tg3g4 - 2*s14*s34*Tg3g4 - s23*s34*Tg3g4 - 
        s24*s34*Tg3g4 - s34^2*Tg3g4 - 3*s13*s23*Tg4g3 - 2*s14*s23*Tg4g3 - 
        3*s13*s24*Tg4g3 - 2*s14*s24*Tg4g3 - s13*s34*Tg4g3 - 3*s23*s34*Tg4g3 - 
        3*s24*s34*Tg4g3 - s34^2*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 3*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 3*s14*s24*Tg3g4 + s14*s34*Tg3g4 + 3*s23*s34*Tg3g4 + 
        3*s24*s34*Tg3g4 + s34^2*Tg3g4 + 2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*
       zb[j2, j6])/(s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + 
        s23*Tg3g4 + s24*Tg3g4 + 2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + 
        s23*Tg4g3 + s24*Tg4g3 + 2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*
       za[j3, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + 2*s13*Tg4g3 + 
        2*s14*Tg4g3 - s23*Tg4g3 - s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/((s13 + s14 + s34)*
       (s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s34*Tg3g4 + s23*Tg4g3 + 
        s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*zb[j1, j4]*zb[j2, j4]*
       zb[j3, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j4]*zb[j3, j6])/((s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j6]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + s13*Tg4g3 + 
        s14*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j3, j5]*zb[j1, j3]*zb[j2, j3]*
       zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*Tg3g4 + 2*s14*Tg3g4 - s23*Tg3g4 - s24*Tg3g4 + 
        s34*Tg3g4 + s23*Tg4g3 + s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/((s23 + s24 + s34)*
       zb[j3, j4]^2) + (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2)
 
helicityAmpLO["-", "-", "-", "+"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j3, j5]*zb[j1, j4]^2*zb[j1, j6]*zb[j2, j3])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s14*s34*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4])/(s13*s14*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j1, j5]*zb[j1, j4]^2*
       zb[j1, j6]*zb[j2, j4])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j4, j5]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j4])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*zb[j1, j6]*zb[j2, j4]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j3]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j4]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s14*s24*Tg3g4 + 
        s23*s24*Tg3g4 + s24^2*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j5]*za[j2, j3]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j6]*zb[j2, j4]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       (s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j4, j5]*zb[j1, j4]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j5, j6]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*
       za[j3, j5]*zb[j1, j4]*zb[j2, j4]*zb[j2, j6])/(s14*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j4]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j3, j5]*zb[j1, j3]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s14*s24*Tg3g4 + s23*s24*Tg3g4 + s24^2*Tg3g4 + 
        s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
       zb[j2, j4]^2*zb[j2, j6])/(s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*
       zb[j1, j4]^2*zb[j2, j3]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s24*Tg3g4 + s14*Tg4g3)*za[j3, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j4, j6])/(s14*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s13*s14*Tg4g3 - s14^2*Tg4g3 + 
        s14*s24*Tg4g3 - s14*s34*Tg4g3)*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j4, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j4, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s14*s24*Tg3g4 - s23*s24*Tg3g4 - 
        s24^2*Tg3g4 - s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j4, j6])/(s14*s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j4, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j5, j6]*
       zb[j1, j4]^2*zb[j2, j6]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*Tg3g4*za[j2, j3]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j4]*zb[j2, j6]*zb[j4, j6])/(s14*s23*zb[j3, j4])
 
helicityAmpLO["-", "-", "+", "-"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s13*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j1, j5]*zb[j1, j3]^2*
       zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j3, j5]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j3])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*zb[j1, j6]*zb[j2, j3]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j4]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j3]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j6]*zb[j2, j3]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*
       za[j4, j5]*zb[j1, j3]^2*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]*za[j4, j5]*zb[j1, j3]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]^2*za[j3, j5]*zb[j1, j3]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j5, j6]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + s23*s34*Tg4g3)*za[j2, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j2, j6])/(s13*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j2, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j4]^2*za[j4, j5]*zb[j1, j4]*zb[j2, j3]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j5, j6]*
       zb[j1, j6]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s23*Tg4g3)*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j3, j6])/(s13*s23*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 - s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j3, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s23*Tg4g3 - s23^2*Tg4g3 - 
        s23*s24*Tg4g3 - s23*s34*Tg4g3)*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j3]^2*zb[j3, j6])/(s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j3, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]^2*zb[j3, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j3, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*
       za[j5, j6]*zb[j1, j3]^2*zb[j2, j6]*zb[j3, j6])/
      (s13*s14*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j2, j4]*za[j5, j6]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6]*zb[j3, j6])/(s13*s24*zb[j3, j4])
 
helicityAmpLO["-", "-", "+", "+"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23^2*Tg3g4 + 2*s14*s23^2*Tg3g4 + 
        7*s13*s23*s24*Tg3g4 + 6*s14*s23*s24*Tg3g4 + 4*s13*s24^2*Tg3g4 + 
        4*s14*s24^2*Tg3g4 + 5*s13*s23*s34*Tg3g4 + 4*s14*s23*s34*Tg3g4 + 
        s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        5*s23*s24*s34*Tg3g4 + 4*s24^2*s34*Tg3g4 + 2*s13*s34^2*Tg3g4 + 
        2*s14*s34^2*Tg3g4 + 3*s23*s34^2*Tg3g4 + 6*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 - 3*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 - 
        3*s13*s23*s24*Tg4g3 - 2*s14*s23*s24*Tg4g3 - 3*s13*s23*s34*Tg4g3 - 
        2*s14*s23*s34*Tg4g3 - 3*s23^2*s34*Tg4g3 - 3*s23*s24*s34*Tg4g3 - 
        3*s23*s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      (s23*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j1, j5]*
       zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j1, j5]*
       za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s14*s23*za[j3, j4]^2) + (2*prefac3*smeftA2*(-2*s13*s23*s24*Tg3g4 - 
        3*s14*s23*s24*Tg3g4 - 2*s13*s24^2*Tg3g4 - 3*s14*s24^2*Tg3g4 - 
        2*s13*s24*s34*Tg3g4 - 3*s14*s24*s34*Tg3g4 - 3*s23*s24*s34*Tg3g4 - 
        3*s24^2*s34*Tg3g4 - 3*s24*s34^2*Tg3g4 + 4*s13*s23^2*Tg4g3 + 
        4*s14*s23^2*Tg4g3 + 6*s13*s23*s24*Tg4g3 + 7*s14*s23*s24*Tg4g3 + 
        2*s13*s24^2*Tg4g3 + 3*s14*s24^2*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 
        6*s14*s23*s34*Tg4g3 + 4*s23^2*s34*Tg4g3 + 4*s13*s24*s34*Tg4g3 + 
        5*s14*s24*s34*Tg4g3 + 5*s23*s24*s34*Tg4g3 + s24^2*s34*Tg4g3 + 
        2*s13*s34^2*Tg4g3 + 2*s14*s34^2*Tg4g3 + 6*s23*s34^2*Tg4g3 + 
        3*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      (s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 2*s13*s24*s34*Tg3g4 + 
        2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 2*s14^2*s23*Tg4g3 + 
        2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 3*s13^2*s24*Tg4g3 + 
        5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 5*s13*s23*s24*Tg4g3 + 
        4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 2*s14*s24^2*Tg4g3 + 
        2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 2*s14^2*s34*Tg4g3 + 
        6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 2*s23^2*s34*Tg4g3 + 
        8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 4*s23*s24*s34*Tg4g3 + 
        2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 4*s14*s34^2*Tg4g3 + 
        4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j1, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       Tg4g3*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s24*za[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(-3*s13^2*s23*Tg3g4 - 2*s13*s14*s23*Tg3g4 - 
        3*s13^2*s24*Tg3g4 - 2*s13*s14*s24*Tg3g4 - 3*s13^2*s34*Tg3g4 - 
        2*s13*s14*s34*Tg3g4 - 3*s13*s23*s34*Tg3g4 - 3*s13*s24*s34*Tg3g4 - 
        3*s13*s34^2*Tg3g4 + 3*s13^2*s23*Tg4g3 + 6*s13*s14*s23*Tg4g3 + 
        4*s14^2*s23*Tg4g3 + 3*s13^2*s24*Tg4g3 + 6*s13*s14*s24*Tg4g3 + 
        4*s14^2*s24*Tg4g3 + s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        4*s14^2*s34*Tg4g3 + 7*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        7*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 5*s13*s34^2*Tg4g3 + 
        6*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        4*s34^3*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      (s13*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-4*s13^2*s23*Tg3g4 - 6*s13*s14*s23*Tg3g4 - 
        3*s14^2*s23*Tg3g4 - 4*s13^2*s24*Tg3g4 - 6*s13*s14*s24*Tg3g4 - 
        3*s14^2*s24*Tg3g4 - 4*s13^2*s34*Tg3g4 - 4*s13*s14*s34*Tg3g4 - 
        s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 7*s14*s23*s34*Tg3g4 - 
        6*s13*s24*s34*Tg3g4 - 7*s14*s24*s34*Tg3g4 - 6*s13*s34^2*Tg3g4 - 
        5*s14*s34^2*Tg3g4 - 4*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 
        4*s34^3*Tg3g4 + 2*s13*s14*s23*Tg4g3 + 3*s14^2*s23*Tg4g3 + 
        2*s13*s14*s24*Tg4g3 + 3*s14^2*s24*Tg4g3 + 2*s13*s14*s34*Tg4g3 + 
        3*s14^2*s34*Tg4g3 + 3*s14*s23*s34*Tg4g3 + 3*s14*s24*s34*Tg4g3 + 
        3*s14*s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*zb[j2, j6])/
      (s14*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j2, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + 
        s13*s14*s24*Tg3g4 + s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        2*s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 
        2*s14^2*s23*Tg4g3 + 2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 
        3*s13^2*s24*Tg4g3 + 5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 
        5*s13*s23*s24*Tg4g3 + 4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 
        2*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        2*s14^2*s34*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        2*s23^2*s34*Tg4g3 + 8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 
        4*s23*s24*s34*Tg4g3 + 2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 
        4*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        2*s34^3*Tg4g3)*za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/
      (s13*s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*Tg3g4 + 6*s13*s14*Tg3g4 + 4*s14^2*Tg3g4 - 
        2*s13*s23*Tg3g4 - 3*s14*s23*Tg3g4 + 4*s13*s34*Tg3g4 + 
        6*s14*s34*Tg3g4 - 2*s23*s34*Tg3g4 + 2*s34^2*Tg3g4 - s14*s23*Tg4g3)*
       za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      (s14*s23*(s13 + s14 + s34)*za[j3, j4]) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*
       zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (2*prefac3*smeftA2*(s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 2*s13*s14*s23*Tg4g3 - 
        2*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 + 4*s13^2*s24*Tg4g3 + 
        4*s13*s14*s24*Tg4g3 - 9*s13*s23*s24*Tg4g3 - 6*s14*s23*s24*Tg4g3 - 
        7*s13*s24^2*Tg4g3 - 4*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 
        2*s13*s14*s34*Tg4g3 - 2*s13*s23*s34*Tg4g3 - 4*s14*s23*s34*Tg4g3 - 
        2*s23^2*s34*Tg4g3 - 5*s13*s24*s34*Tg4g3 - 6*s14*s24*s34*Tg4g3 - 
        8*s23*s24*s34*Tg4g3 - 6*s24^2*s34*Tg4g3 - 2*s14*s34^2*Tg4g3 - 
        4*s23*s34^2*Tg4g3 - 8*s24*s34^2*Tg4g3 - 2*s34^3*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s14*s24*Tg3g4 + s14^2*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + s13*s24*s34*Tg3g4 + 
        s14*s24*s34*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s13*s14*s24*Tg4g3 + s14^2*s24*Tg4g3 + s14*s23*s24*Tg4g3 + 
        s14*s24^2*Tg4g3 + s13*s14*s34*Tg4g3 + s14^2*s34*Tg4g3 + 
        s14*s23*s34*Tg4g3 + 2*s14*s24*s34*Tg4g3 + s14*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j3, j6])/(s14*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac4*smeftA*(s24*Tg3g4 + 2*s23*Tg4g3 + 3*s24*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]*zb[j3, j6])/(s24*(s23 + s24 + s34)*
       za[j3, j4]) + (4*prefac3*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (4*prefac4*smeftA*(2*s13*Tg3g4 + 3*s14*Tg3g4 + 2*s34*Tg3g4 + s14*Tg4g3)*
       za[j5, j6]*zb[j1, j4]*zb[j2, j6]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
       za[j3, j4]) - (8*prefac4*smeftA*Tg4g3*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s13^2*s23*Tg3g4 + s13*s14*s23*Tg3g4 + 
        s13*s23^2*Tg3g4 + s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13^2*s34*Tg3g4 + s13*s14*s34*Tg3g4 + 
        2*s13*s23*s34*Tg3g4 + s13*s24*s34*Tg3g4 + s13*s34^2*Tg3g4 + 
        s13^2*s23*Tg4g3 + s13*s14*s23*Tg4g3 + s14*s23^2*Tg4g3 + 
        s14*s23*s24*Tg4g3 + s13*s23*s34*Tg4g3 + s14*s23*s34*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]*zb[j4, j6])/(s13*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (2*prefac3*smeftA2*(4*s13*s14*s23*Tg3g4 + 4*s14^2*s23*Tg3g4 - 
        4*s13*s23^2*Tg3g4 - 7*s14*s23^2*Tg3g4 + 2*s13*s14*s24*Tg3g4 + 
        2*s14^2*s24*Tg3g4 - 6*s13*s23*s24*Tg3g4 - 9*s14*s23*s24*Tg3g4 - 
        2*s13*s24^2*Tg3g4 - 2*s14*s24^2*Tg3g4 + 2*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 5*s14*s23*s34*Tg3g4 - 
        6*s23^2*s34*Tg3g4 - 4*s13*s24*s34*Tg3g4 - 2*s14*s24*s34*Tg3g4 - 
        8*s23*s24*s34*Tg3g4 - 2*s24^2*s34*Tg3g4 - 2*s13*s34^2*Tg3g4 - 
        8*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 2*s34^3*Tg3g4 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + s14*s23*s34*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac4*smeftA*(3*s23*Tg3g4 + 2*s24*Tg3g4 + 2*s34*Tg3g4 + s23*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/(s23*(s23 + s24 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg3g4*za[j2, j4]*za[j3, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (2*prefac3*smeftA2*(s13*s24*Tg3g4 - 4*s13^2*Tg4g3 - 6*s13*s14*Tg4g3 - 
        2*s14^2*Tg4g3 + 3*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 - 6*s13*s34*Tg4g3 - 
        4*s14*s34*Tg4g3 + 2*s24*s34*Tg4g3 - 2*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/(s13*s24*(s13 + s14 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j3, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (4*prefac4*smeftA*(s13*Tg3g4 + 3*s13*Tg4g3 + 2*s14*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/(s13*(s13 + s14 + s34)*
       za[j3, j4]) + (8*prefac4*smeftA*Tg3g4*za[j2, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j3]*zb[j2, j6]*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j5, j6]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6]*
       zb[j4, j6])/(s14*s23) + (8*prefac4*smeftA*Tg4g3*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j3, j6]*zb[j4, j6])/(s13*s24)
 
helicityAmpLO["-", "+", "-", "-"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s13*s24*zb[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s14*s23*zb[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (6*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*s23*smeftC*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/(s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        (s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2)) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*zb[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (6*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s23*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*(CSM + smeftC)*Tg3g4*
         za[j2, j3]*za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*
         zb[j3, j4]) - (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*
         zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2))
 
helicityAmpLO["-", "+", "-", "+"] = 
    prefac4*((-4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j1, j6])/(s14*s23*za[j3, j4]) + (4*smeftC*Tg3g4*za[j2, j3]^2*
         za[j3, j5]*zb[j1, j6]*zb[j2, j4])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*
         zb[j2, j4])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*zb[j4, j6])/
        (s14*s23*za[j3, j4]*zb[j3, j4]) - (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) - (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
         zb[j4, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4])) + 
     prefac3*((-4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*
         zb[j1, j4]*zb[j1, j6])/(s14*s23*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j4, j6])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4]))
 
helicityAmpLO["-", "+", "+", "-"] = 
    prefac4*((4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j1, j6])/(s13*s24*za[j3, j4]) - (4*smeftC*Tg3g4*za[j2, j4]^2*
         za[j4, j5]*zb[j1, j6]*zb[j2, j3])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) - (4*smeftC*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*
         zb[j2, j3])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*zb[j3, j6])/
        (s13*s24*za[j3, j4]*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
         zb[j3, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4])) + 
     prefac3*((4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*
         zb[j1, j3]*zb[j1, j6])/(s13*s24*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j3, j6])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4]))
 
helicityAmpLO["-", "+", "+", "+"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s14*s23*za[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s13*s24*za[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (6*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*za[j3, j4]) + 
       (4*s13*smeftC*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]) + (4*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*smeftC*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*smeftC*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*smeftC*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - (4*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4])) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*s13*(CSM + smeftC)*Tg3g4*
         za[j2, j5]*zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         za[j3, j4]) + (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*
         zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4]))
 
helicityAmpLO["+", "-", "-", "-"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s13*s24*zb[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s14*s23*zb[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (6*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*s23*smeftC*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/(s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        (s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2)) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*zb[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (6*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s23*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*(CSM + smeftC)*Tg3g4*
         za[j2, j3]*za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*
         zb[j3, j4]) - (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*
         zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2))
 
helicityAmpLO["+", "-", "-", "+"] = 
    prefac4*((-4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j1, j6])/(s14*s23*za[j3, j4]) + (4*smeftC*Tg3g4*za[j2, j3]^2*
         za[j3, j5]*zb[j1, j6]*zb[j2, j4])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*
         zb[j2, j4])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*zb[j4, j6])/
        (s14*s23*za[j3, j4]*zb[j3, j4]) - (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) - (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
         zb[j4, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4])) + 
     prefac3*((-4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*
         zb[j1, j4]*zb[j1, j6])/(s14*s23*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j4, j6])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4]))
 
helicityAmpLO["+", "-", "+", "-"] = 
    prefac4*((4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j1, j6])/(s13*s24*za[j3, j4]) - (4*smeftC*Tg3g4*za[j2, j4]^2*
         za[j4, j5]*zb[j1, j6]*zb[j2, j3])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) - (4*smeftC*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*
         zb[j2, j3])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*zb[j3, j6])/
        (s13*s24*za[j3, j4]*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
         zb[j3, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4])) + 
     prefac3*((4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*
         zb[j1, j3]*zb[j1, j6])/(s13*s24*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j3, j6])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4]))
 
helicityAmpLO["+", "-", "+", "+"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s14*s23*za[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s13*s24*za[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (6*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*za[j3, j4]) + 
       (4*s13*smeftC*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]) + (4*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*smeftC*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*smeftC*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*smeftC*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - (4*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4])) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*s13*(CSM + smeftC)*Tg3g4*
         za[j2, j5]*zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         za[j3, j4]) + (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*
         zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4]))
 
helicityAmpLO["+", "+", "-", "-"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        3*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + 3*s13*s34*Tg3g4 + 
        2*s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s13*s34*Tg4g3 + 2*s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3 + 
        s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3])/(s13*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s24*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + s14*s24*Tg3g4 + 2*s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        2*s13*s23*Tg4g3 + 3*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        3*s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + 3*s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4])/(s14*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*
       za[j1, j5]*za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s14*s23*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-(s13*s23*Tg3g4) - 2*s14*s23*Tg3g4 - s13*s24*Tg3g4 - 
        2*s14*s24*Tg3g4 - s13*s34*Tg3g4 - 2*s14*s34*Tg3g4 - s23*s34*Tg3g4 - 
        s24*s34*Tg3g4 - s34^2*Tg3g4 - 3*s13*s23*Tg4g3 - 2*s14*s23*Tg4g3 - 
        3*s13*s24*Tg4g3 - 2*s14*s24*Tg4g3 - s13*s34*Tg4g3 - 3*s23*s34*Tg4g3 - 
        3*s24*s34*Tg4g3 - s34^2*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 3*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 3*s14*s24*Tg3g4 + s14*s34*Tg3g4 + 3*s23*s34*Tg3g4 + 
        3*s24*s34*Tg3g4 + s34^2*Tg3g4 + 2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*
       zb[j2, j6])/(s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + 
        s23*Tg3g4 + s24*Tg3g4 + 2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + 
        s23*Tg4g3 + s24*Tg4g3 + 2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*
       za[j3, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + 2*s13*Tg4g3 + 
        2*s14*Tg4g3 - s23*Tg4g3 - s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/((s13 + s14 + s34)*
       (s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s34*Tg3g4 + s23*Tg4g3 + 
        s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*zb[j1, j4]*zb[j2, j4]*
       zb[j3, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j4]*zb[j3, j6])/((s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j6]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + s13*Tg4g3 + 
        s14*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j3, j5]*zb[j1, j3]*zb[j2, j3]*
       zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*Tg3g4 + 2*s14*Tg3g4 - s23*Tg3g4 - s24*Tg3g4 + 
        s34*Tg3g4 + s23*Tg4g3 + s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/((s23 + s24 + s34)*
       zb[j3, j4]^2) + (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2)
 
helicityAmpLO["+", "+", "-", "+"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j3, j5]*zb[j1, j4]^2*zb[j1, j6]*zb[j2, j3])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s14*s34*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4])/(s13*s14*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j1, j5]*zb[j1, j4]^2*
       zb[j1, j6]*zb[j2, j4])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j4, j5]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j4])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*zb[j1, j6]*zb[j2, j4]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j3]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j4]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s14*s24*Tg3g4 + 
        s23*s24*Tg3g4 + s24^2*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j5]*za[j2, j3]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j6]*zb[j2, j4]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       (s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j4, j5]*zb[j1, j4]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j5, j6]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*
       za[j3, j5]*zb[j1, j4]*zb[j2, j4]*zb[j2, j6])/(s14*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j4]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j3, j5]*zb[j1, j3]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s14*s24*Tg3g4 + s23*s24*Tg3g4 + s24^2*Tg3g4 + 
        s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
       zb[j2, j4]^2*zb[j2, j6])/(s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*
       zb[j1, j4]^2*zb[j2, j3]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s24*Tg3g4 + s14*Tg4g3)*za[j3, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j4, j6])/(s14*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s13*s14*Tg4g3 - s14^2*Tg4g3 + 
        s14*s24*Tg4g3 - s14*s34*Tg4g3)*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j4, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j4, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s14*s24*Tg3g4 - s23*s24*Tg3g4 - 
        s24^2*Tg3g4 - s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j4, j6])/(s14*s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j4, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j5, j6]*
       zb[j1, j4]^2*zb[j2, j6]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*Tg3g4*za[j2, j3]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j4]*zb[j2, j6]*zb[j4, j6])/(s14*s23*zb[j3, j4])
 
helicityAmpLO["+", "+", "+", "-"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s13*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j1, j5]*zb[j1, j3]^2*
       zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j3, j5]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j3])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*zb[j1, j6]*zb[j2, j3]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j4]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j3]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j6]*zb[j2, j3]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*
       za[j4, j5]*zb[j1, j3]^2*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]*za[j4, j5]*zb[j1, j3]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]^2*za[j3, j5]*zb[j1, j3]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j5, j6]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + s23*s34*Tg4g3)*za[j2, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j2, j6])/(s13*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j2, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j4]^2*za[j4, j5]*zb[j1, j4]*zb[j2, j3]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j5, j6]*
       zb[j1, j6]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s23*Tg4g3)*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j3, j6])/(s13*s23*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 - s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j3, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s23*Tg4g3 - s23^2*Tg4g3 - 
        s23*s24*Tg4g3 - s23*s34*Tg4g3)*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j3]^2*zb[j3, j6])/(s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j3, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]^2*zb[j3, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j3, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*
       za[j5, j6]*zb[j1, j3]^2*zb[j2, j6]*zb[j3, j6])/
      (s13*s14*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j2, j4]*za[j5, j6]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6]*zb[j3, j6])/(s13*s24*zb[j3, j4])
 
helicityAmpLO["+", "+", "+", "+"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23^2*Tg3g4 + 2*s14*s23^2*Tg3g4 + 
        7*s13*s23*s24*Tg3g4 + 6*s14*s23*s24*Tg3g4 + 4*s13*s24^2*Tg3g4 + 
        4*s14*s24^2*Tg3g4 + 5*s13*s23*s34*Tg3g4 + 4*s14*s23*s34*Tg3g4 + 
        s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        5*s23*s24*s34*Tg3g4 + 4*s24^2*s34*Tg3g4 + 2*s13*s34^2*Tg3g4 + 
        2*s14*s34^2*Tg3g4 + 3*s23*s34^2*Tg3g4 + 6*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 - 3*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 - 
        3*s13*s23*s24*Tg4g3 - 2*s14*s23*s24*Tg4g3 - 3*s13*s23*s34*Tg4g3 - 
        2*s14*s23*s34*Tg4g3 - 3*s23^2*s34*Tg4g3 - 3*s23*s24*s34*Tg4g3 - 
        3*s23*s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      (s23*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j1, j5]*
       zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j1, j5]*
       za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s14*s23*za[j3, j4]^2) + (2*prefac3*smeftA2*(-2*s13*s23*s24*Tg3g4 - 
        3*s14*s23*s24*Tg3g4 - 2*s13*s24^2*Tg3g4 - 3*s14*s24^2*Tg3g4 - 
        2*s13*s24*s34*Tg3g4 - 3*s14*s24*s34*Tg3g4 - 3*s23*s24*s34*Tg3g4 - 
        3*s24^2*s34*Tg3g4 - 3*s24*s34^2*Tg3g4 + 4*s13*s23^2*Tg4g3 + 
        4*s14*s23^2*Tg4g3 + 6*s13*s23*s24*Tg4g3 + 7*s14*s23*s24*Tg4g3 + 
        2*s13*s24^2*Tg4g3 + 3*s14*s24^2*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 
        6*s14*s23*s34*Tg4g3 + 4*s23^2*s34*Tg4g3 + 4*s13*s24*s34*Tg4g3 + 
        5*s14*s24*s34*Tg4g3 + 5*s23*s24*s34*Tg4g3 + s24^2*s34*Tg4g3 + 
        2*s13*s34^2*Tg4g3 + 2*s14*s34^2*Tg4g3 + 6*s23*s34^2*Tg4g3 + 
        3*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      (s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 2*s13*s24*s34*Tg3g4 + 
        2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 2*s14^2*s23*Tg4g3 + 
        2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 3*s13^2*s24*Tg4g3 + 
        5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 5*s13*s23*s24*Tg4g3 + 
        4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 2*s14*s24^2*Tg4g3 + 
        2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 2*s14^2*s34*Tg4g3 + 
        6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 2*s23^2*s34*Tg4g3 + 
        8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 4*s23*s24*s34*Tg4g3 + 
        2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 4*s14*s34^2*Tg4g3 + 
        4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j1, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       Tg4g3*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s24*za[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(-3*s13^2*s23*Tg3g4 - 2*s13*s14*s23*Tg3g4 - 
        3*s13^2*s24*Tg3g4 - 2*s13*s14*s24*Tg3g4 - 3*s13^2*s34*Tg3g4 - 
        2*s13*s14*s34*Tg3g4 - 3*s13*s23*s34*Tg3g4 - 3*s13*s24*s34*Tg3g4 - 
        3*s13*s34^2*Tg3g4 + 3*s13^2*s23*Tg4g3 + 6*s13*s14*s23*Tg4g3 + 
        4*s14^2*s23*Tg4g3 + 3*s13^2*s24*Tg4g3 + 6*s13*s14*s24*Tg4g3 + 
        4*s14^2*s24*Tg4g3 + s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        4*s14^2*s34*Tg4g3 + 7*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        7*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 5*s13*s34^2*Tg4g3 + 
        6*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        4*s34^3*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      (s13*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-4*s13^2*s23*Tg3g4 - 6*s13*s14*s23*Tg3g4 - 
        3*s14^2*s23*Tg3g4 - 4*s13^2*s24*Tg3g4 - 6*s13*s14*s24*Tg3g4 - 
        3*s14^2*s24*Tg3g4 - 4*s13^2*s34*Tg3g4 - 4*s13*s14*s34*Tg3g4 - 
        s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 7*s14*s23*s34*Tg3g4 - 
        6*s13*s24*s34*Tg3g4 - 7*s14*s24*s34*Tg3g4 - 6*s13*s34^2*Tg3g4 - 
        5*s14*s34^2*Tg3g4 - 4*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 
        4*s34^3*Tg3g4 + 2*s13*s14*s23*Tg4g3 + 3*s14^2*s23*Tg4g3 + 
        2*s13*s14*s24*Tg4g3 + 3*s14^2*s24*Tg4g3 + 2*s13*s14*s34*Tg4g3 + 
        3*s14^2*s34*Tg4g3 + 3*s14*s23*s34*Tg4g3 + 3*s14*s24*s34*Tg4g3 + 
        3*s14*s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*zb[j2, j6])/
      (s14*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j2, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + 
        s13*s14*s24*Tg3g4 + s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        2*s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 
        2*s14^2*s23*Tg4g3 + 2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 
        3*s13^2*s24*Tg4g3 + 5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 
        5*s13*s23*s24*Tg4g3 + 4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 
        2*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        2*s14^2*s34*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        2*s23^2*s34*Tg4g3 + 8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 
        4*s23*s24*s34*Tg4g3 + 2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 
        4*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        2*s34^3*Tg4g3)*za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/
      (s13*s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*Tg3g4 + 6*s13*s14*Tg3g4 + 4*s14^2*Tg3g4 - 
        2*s13*s23*Tg3g4 - 3*s14*s23*Tg3g4 + 4*s13*s34*Tg3g4 + 
        6*s14*s34*Tg3g4 - 2*s23*s34*Tg3g4 + 2*s34^2*Tg3g4 - s14*s23*Tg4g3)*
       za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      (s14*s23*(s13 + s14 + s34)*za[j3, j4]) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*
       zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (2*prefac3*smeftA2*(s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 2*s13*s14*s23*Tg4g3 - 
        2*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 + 4*s13^2*s24*Tg4g3 + 
        4*s13*s14*s24*Tg4g3 - 9*s13*s23*s24*Tg4g3 - 6*s14*s23*s24*Tg4g3 - 
        7*s13*s24^2*Tg4g3 - 4*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 
        2*s13*s14*s34*Tg4g3 - 2*s13*s23*s34*Tg4g3 - 4*s14*s23*s34*Tg4g3 - 
        2*s23^2*s34*Tg4g3 - 5*s13*s24*s34*Tg4g3 - 6*s14*s24*s34*Tg4g3 - 
        8*s23*s24*s34*Tg4g3 - 6*s24^2*s34*Tg4g3 - 2*s14*s34^2*Tg4g3 - 
        4*s23*s34^2*Tg4g3 - 8*s24*s34^2*Tg4g3 - 2*s34^3*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s14*s24*Tg3g4 + s14^2*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + s13*s24*s34*Tg3g4 + 
        s14*s24*s34*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s13*s14*s24*Tg4g3 + s14^2*s24*Tg4g3 + s14*s23*s24*Tg4g3 + 
        s14*s24^2*Tg4g3 + s13*s14*s34*Tg4g3 + s14^2*s34*Tg4g3 + 
        s14*s23*s34*Tg4g3 + 2*s14*s24*s34*Tg4g3 + s14*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j3, j6])/(s14*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac4*smeftA*(s24*Tg3g4 + 2*s23*Tg4g3 + 3*s24*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]*zb[j3, j6])/(s24*(s23 + s24 + s34)*
       za[j3, j4]) + (4*prefac3*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (4*prefac4*smeftA*(2*s13*Tg3g4 + 3*s14*Tg3g4 + 2*s34*Tg3g4 + s14*Tg4g3)*
       za[j5, j6]*zb[j1, j4]*zb[j2, j6]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
       za[j3, j4]) - (8*prefac4*smeftA*Tg4g3*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s13^2*s23*Tg3g4 + s13*s14*s23*Tg3g4 + 
        s13*s23^2*Tg3g4 + s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13^2*s34*Tg3g4 + s13*s14*s34*Tg3g4 + 
        2*s13*s23*s34*Tg3g4 + s13*s24*s34*Tg3g4 + s13*s34^2*Tg3g4 + 
        s13^2*s23*Tg4g3 + s13*s14*s23*Tg4g3 + s14*s23^2*Tg4g3 + 
        s14*s23*s24*Tg4g3 + s13*s23*s34*Tg4g3 + s14*s23*s34*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]*zb[j4, j6])/(s13*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (2*prefac3*smeftA2*(4*s13*s14*s23*Tg3g4 + 4*s14^2*s23*Tg3g4 - 
        4*s13*s23^2*Tg3g4 - 7*s14*s23^2*Tg3g4 + 2*s13*s14*s24*Tg3g4 + 
        2*s14^2*s24*Tg3g4 - 6*s13*s23*s24*Tg3g4 - 9*s14*s23*s24*Tg3g4 - 
        2*s13*s24^2*Tg3g4 - 2*s14*s24^2*Tg3g4 + 2*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 5*s14*s23*s34*Tg3g4 - 
        6*s23^2*s34*Tg3g4 - 4*s13*s24*s34*Tg3g4 - 2*s14*s24*s34*Tg3g4 - 
        8*s23*s24*s34*Tg3g4 - 2*s24^2*s34*Tg3g4 - 2*s13*s34^2*Tg3g4 - 
        8*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 2*s34^3*Tg3g4 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + s14*s23*s34*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac4*smeftA*(3*s23*Tg3g4 + 2*s24*Tg3g4 + 2*s34*Tg3g4 + s23*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/(s23*(s23 + s24 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg3g4*za[j2, j4]*za[j3, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (2*prefac3*smeftA2*(s13*s24*Tg3g4 - 4*s13^2*Tg4g3 - 6*s13*s14*Tg4g3 - 
        2*s14^2*Tg4g3 + 3*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 - 6*s13*s34*Tg4g3 - 
        4*s14*s34*Tg4g3 + 2*s24*s34*Tg4g3 - 2*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/(s13*s24*(s13 + s14 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j3, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (4*prefac4*smeftA*(s13*Tg3g4 + 3*s13*Tg4g3 + 2*s14*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/(s13*(s13 + s14 + s34)*
       za[j3, j4]) + (8*prefac4*smeftA*Tg3g4*za[j2, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j3]*zb[j2, j6]*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j5, j6]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6]*
       zb[j4, j6])/(s14*s23) + (8*prefac4*smeftA*Tg4g3*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j3, j6]*zb[j4, j6])/(s13*s24)
helicityAmpLO["-", "-", "-", "-"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        3*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + 3*s13*s34*Tg3g4 + 
        2*s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s13*s34*Tg4g3 + 2*s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3 + 
        s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3])/(s13*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s24*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + s14*s24*Tg3g4 + 2*s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        2*s13*s23*Tg4g3 + 3*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        3*s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + 3*s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4])/(s14*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*
       za[j1, j5]*za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s14*s23*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-(s13*s23*Tg3g4) - 2*s14*s23*Tg3g4 - s13*s24*Tg3g4 - 
        2*s14*s24*Tg3g4 - s13*s34*Tg3g4 - 2*s14*s34*Tg3g4 - s23*s34*Tg3g4 - 
        s24*s34*Tg3g4 - s34^2*Tg3g4 - 3*s13*s23*Tg4g3 - 2*s14*s23*Tg4g3 - 
        3*s13*s24*Tg4g3 - 2*s14*s24*Tg4g3 - s13*s34*Tg4g3 - 3*s23*s34*Tg4g3 - 
        3*s24*s34*Tg4g3 - s34^2*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 3*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 3*s14*s24*Tg3g4 + s14*s34*Tg3g4 + 3*s23*s34*Tg3g4 + 
        3*s24*s34*Tg3g4 + s34^2*Tg3g4 + 2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*
       zb[j2, j6])/(s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + 
        s23*Tg3g4 + s24*Tg3g4 + 2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + 
        s23*Tg4g3 + s24*Tg4g3 + 2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*
       za[j3, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + 2*s13*Tg4g3 + 
        2*s14*Tg4g3 - s23*Tg4g3 - s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/((s13 + s14 + s34)*
       (s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s34*Tg3g4 + s23*Tg4g3 + 
        s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*zb[j1, j4]*zb[j2, j4]*
       zb[j3, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j4]*zb[j3, j6])/((s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j6]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + s13*Tg4g3 + 
        s14*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j3, j5]*zb[j1, j3]*zb[j2, j3]*
       zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*Tg3g4 + 2*s14*Tg3g4 - s23*Tg3g4 - s24*Tg3g4 + 
        s34*Tg3g4 + s23*Tg4g3 + s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/((s23 + s24 + s34)*
       zb[j3, j4]^2) + (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2)
 
helicityAmpLO["-", "-", "-", "+"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j3, j5]*zb[j1, j4]^2*zb[j1, j6]*zb[j2, j3])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s14*s34*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4])/(s13*s14*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j1, j5]*zb[j1, j4]^2*
       zb[j1, j6]*zb[j2, j4])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j4, j5]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j4])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*zb[j1, j6]*zb[j2, j4]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j3]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j4]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s14*s24*Tg3g4 + 
        s23*s24*Tg3g4 + s24^2*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j5]*za[j2, j3]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j6]*zb[j2, j4]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       (s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j4, j5]*zb[j1, j4]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j5, j6]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*
       za[j3, j5]*zb[j1, j4]*zb[j2, j4]*zb[j2, j6])/(s14*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j4]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j3, j5]*zb[j1, j3]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s14*s24*Tg3g4 + s23*s24*Tg3g4 + s24^2*Tg3g4 + 
        s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
       zb[j2, j4]^2*zb[j2, j6])/(s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*
       zb[j1, j4]^2*zb[j2, j3]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s24*Tg3g4 + s14*Tg4g3)*za[j3, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j4, j6])/(s14*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s13*s14*Tg4g3 - s14^2*Tg4g3 + 
        s14*s24*Tg4g3 - s14*s34*Tg4g3)*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j4, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j4, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s14*s24*Tg3g4 - s23*s24*Tg3g4 - 
        s24^2*Tg3g4 - s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j4, j6])/(s14*s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j4, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j5, j6]*
       zb[j1, j4]^2*zb[j2, j6]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*Tg3g4*za[j2, j3]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j4]*zb[j2, j6]*zb[j4, j6])/(s14*s23*zb[j3, j4])
 
helicityAmpLO["-", "-", "+", "-"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s13*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j1, j5]*zb[j1, j3]^2*
       zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j3, j5]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j3])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*zb[j1, j6]*zb[j2, j3]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j4]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j3]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j6]*zb[j2, j3]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*
       za[j4, j5]*zb[j1, j3]^2*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]*za[j4, j5]*zb[j1, j3]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]^2*za[j3, j5]*zb[j1, j3]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j5, j6]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + s23*s34*Tg4g3)*za[j2, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j2, j6])/(s13*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j2, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j4]^2*za[j4, j5]*zb[j1, j4]*zb[j2, j3]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j5, j6]*
       zb[j1, j6]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s23*Tg4g3)*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j3, j6])/(s13*s23*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 - s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j3, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s23*Tg4g3 - s23^2*Tg4g3 - 
        s23*s24*Tg4g3 - s23*s34*Tg4g3)*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j3]^2*zb[j3, j6])/(s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j3, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]^2*zb[j3, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j3, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*
       za[j5, j6]*zb[j1, j3]^2*zb[j2, j6]*zb[j3, j6])/
      (s13*s14*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j2, j4]*za[j5, j6]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6]*zb[j3, j6])/(s13*s24*zb[j3, j4])
 
helicityAmpLO["-", "-", "+", "+"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23^2*Tg3g4 + 2*s14*s23^2*Tg3g4 + 
        7*s13*s23*s24*Tg3g4 + 6*s14*s23*s24*Tg3g4 + 4*s13*s24^2*Tg3g4 + 
        4*s14*s24^2*Tg3g4 + 5*s13*s23*s34*Tg3g4 + 4*s14*s23*s34*Tg3g4 + 
        s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        5*s23*s24*s34*Tg3g4 + 4*s24^2*s34*Tg3g4 + 2*s13*s34^2*Tg3g4 + 
        2*s14*s34^2*Tg3g4 + 3*s23*s34^2*Tg3g4 + 6*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 - 3*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 - 
        3*s13*s23*s24*Tg4g3 - 2*s14*s23*s24*Tg4g3 - 3*s13*s23*s34*Tg4g3 - 
        2*s14*s23*s34*Tg4g3 - 3*s23^2*s34*Tg4g3 - 3*s23*s24*s34*Tg4g3 - 
        3*s23*s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      (s23*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j1, j5]*
       zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j1, j5]*
       za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s14*s23*za[j3, j4]^2) + (2*prefac3*smeftA2*(-2*s13*s23*s24*Tg3g4 - 
        3*s14*s23*s24*Tg3g4 - 2*s13*s24^2*Tg3g4 - 3*s14*s24^2*Tg3g4 - 
        2*s13*s24*s34*Tg3g4 - 3*s14*s24*s34*Tg3g4 - 3*s23*s24*s34*Tg3g4 - 
        3*s24^2*s34*Tg3g4 - 3*s24*s34^2*Tg3g4 + 4*s13*s23^2*Tg4g3 + 
        4*s14*s23^2*Tg4g3 + 6*s13*s23*s24*Tg4g3 + 7*s14*s23*s24*Tg4g3 + 
        2*s13*s24^2*Tg4g3 + 3*s14*s24^2*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 
        6*s14*s23*s34*Tg4g3 + 4*s23^2*s34*Tg4g3 + 4*s13*s24*s34*Tg4g3 + 
        5*s14*s24*s34*Tg4g3 + 5*s23*s24*s34*Tg4g3 + s24^2*s34*Tg4g3 + 
        2*s13*s34^2*Tg4g3 + 2*s14*s34^2*Tg4g3 + 6*s23*s34^2*Tg4g3 + 
        3*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      (s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 2*s13*s24*s34*Tg3g4 + 
        2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 2*s14^2*s23*Tg4g3 + 
        2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 3*s13^2*s24*Tg4g3 + 
        5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 5*s13*s23*s24*Tg4g3 + 
        4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 2*s14*s24^2*Tg4g3 + 
        2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 2*s14^2*s34*Tg4g3 + 
        6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 2*s23^2*s34*Tg4g3 + 
        8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 4*s23*s24*s34*Tg4g3 + 
        2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 4*s14*s34^2*Tg4g3 + 
        4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j1, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       Tg4g3*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s24*za[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(-3*s13^2*s23*Tg3g4 - 2*s13*s14*s23*Tg3g4 - 
        3*s13^2*s24*Tg3g4 - 2*s13*s14*s24*Tg3g4 - 3*s13^2*s34*Tg3g4 - 
        2*s13*s14*s34*Tg3g4 - 3*s13*s23*s34*Tg3g4 - 3*s13*s24*s34*Tg3g4 - 
        3*s13*s34^2*Tg3g4 + 3*s13^2*s23*Tg4g3 + 6*s13*s14*s23*Tg4g3 + 
        4*s14^2*s23*Tg4g3 + 3*s13^2*s24*Tg4g3 + 6*s13*s14*s24*Tg4g3 + 
        4*s14^2*s24*Tg4g3 + s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        4*s14^2*s34*Tg4g3 + 7*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        7*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 5*s13*s34^2*Tg4g3 + 
        6*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        4*s34^3*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      (s13*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-4*s13^2*s23*Tg3g4 - 6*s13*s14*s23*Tg3g4 - 
        3*s14^2*s23*Tg3g4 - 4*s13^2*s24*Tg3g4 - 6*s13*s14*s24*Tg3g4 - 
        3*s14^2*s24*Tg3g4 - 4*s13^2*s34*Tg3g4 - 4*s13*s14*s34*Tg3g4 - 
        s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 7*s14*s23*s34*Tg3g4 - 
        6*s13*s24*s34*Tg3g4 - 7*s14*s24*s34*Tg3g4 - 6*s13*s34^2*Tg3g4 - 
        5*s14*s34^2*Tg3g4 - 4*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 
        4*s34^3*Tg3g4 + 2*s13*s14*s23*Tg4g3 + 3*s14^2*s23*Tg4g3 + 
        2*s13*s14*s24*Tg4g3 + 3*s14^2*s24*Tg4g3 + 2*s13*s14*s34*Tg4g3 + 
        3*s14^2*s34*Tg4g3 + 3*s14*s23*s34*Tg4g3 + 3*s14*s24*s34*Tg4g3 + 
        3*s14*s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*zb[j2, j6])/
      (s14*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j2, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + 
        s13*s14*s24*Tg3g4 + s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        2*s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 
        2*s14^2*s23*Tg4g3 + 2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 
        3*s13^2*s24*Tg4g3 + 5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 
        5*s13*s23*s24*Tg4g3 + 4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 
        2*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        2*s14^2*s34*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        2*s23^2*s34*Tg4g3 + 8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 
        4*s23*s24*s34*Tg4g3 + 2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 
        4*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        2*s34^3*Tg4g3)*za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/
      (s13*s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*Tg3g4 + 6*s13*s14*Tg3g4 + 4*s14^2*Tg3g4 - 
        2*s13*s23*Tg3g4 - 3*s14*s23*Tg3g4 + 4*s13*s34*Tg3g4 + 
        6*s14*s34*Tg3g4 - 2*s23*s34*Tg3g4 + 2*s34^2*Tg3g4 - s14*s23*Tg4g3)*
       za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      (s14*s23*(s13 + s14 + s34)*za[j3, j4]) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*
       zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (2*prefac3*smeftA2*(s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 2*s13*s14*s23*Tg4g3 - 
        2*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 + 4*s13^2*s24*Tg4g3 + 
        4*s13*s14*s24*Tg4g3 - 9*s13*s23*s24*Tg4g3 - 6*s14*s23*s24*Tg4g3 - 
        7*s13*s24^2*Tg4g3 - 4*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 
        2*s13*s14*s34*Tg4g3 - 2*s13*s23*s34*Tg4g3 - 4*s14*s23*s34*Tg4g3 - 
        2*s23^2*s34*Tg4g3 - 5*s13*s24*s34*Tg4g3 - 6*s14*s24*s34*Tg4g3 - 
        8*s23*s24*s34*Tg4g3 - 6*s24^2*s34*Tg4g3 - 2*s14*s34^2*Tg4g3 - 
        4*s23*s34^2*Tg4g3 - 8*s24*s34^2*Tg4g3 - 2*s34^3*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s14*s24*Tg3g4 + s14^2*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + s13*s24*s34*Tg3g4 + 
        s14*s24*s34*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s13*s14*s24*Tg4g3 + s14^2*s24*Tg4g3 + s14*s23*s24*Tg4g3 + 
        s14*s24^2*Tg4g3 + s13*s14*s34*Tg4g3 + s14^2*s34*Tg4g3 + 
        s14*s23*s34*Tg4g3 + 2*s14*s24*s34*Tg4g3 + s14*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j3, j6])/(s14*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac4*smeftA*(s24*Tg3g4 + 2*s23*Tg4g3 + 3*s24*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]*zb[j3, j6])/(s24*(s23 + s24 + s34)*
       za[j3, j4]) + (4*prefac3*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (4*prefac4*smeftA*(2*s13*Tg3g4 + 3*s14*Tg3g4 + 2*s34*Tg3g4 + s14*Tg4g3)*
       za[j5, j6]*zb[j1, j4]*zb[j2, j6]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
       za[j3, j4]) - (8*prefac4*smeftA*Tg4g3*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s13^2*s23*Tg3g4 + s13*s14*s23*Tg3g4 + 
        s13*s23^2*Tg3g4 + s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13^2*s34*Tg3g4 + s13*s14*s34*Tg3g4 + 
        2*s13*s23*s34*Tg3g4 + s13*s24*s34*Tg3g4 + s13*s34^2*Tg3g4 + 
        s13^2*s23*Tg4g3 + s13*s14*s23*Tg4g3 + s14*s23^2*Tg4g3 + 
        s14*s23*s24*Tg4g3 + s13*s23*s34*Tg4g3 + s14*s23*s34*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]*zb[j4, j6])/(s13*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (2*prefac3*smeftA2*(4*s13*s14*s23*Tg3g4 + 4*s14^2*s23*Tg3g4 - 
        4*s13*s23^2*Tg3g4 - 7*s14*s23^2*Tg3g4 + 2*s13*s14*s24*Tg3g4 + 
        2*s14^2*s24*Tg3g4 - 6*s13*s23*s24*Tg3g4 - 9*s14*s23*s24*Tg3g4 - 
        2*s13*s24^2*Tg3g4 - 2*s14*s24^2*Tg3g4 + 2*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 5*s14*s23*s34*Tg3g4 - 
        6*s23^2*s34*Tg3g4 - 4*s13*s24*s34*Tg3g4 - 2*s14*s24*s34*Tg3g4 - 
        8*s23*s24*s34*Tg3g4 - 2*s24^2*s34*Tg3g4 - 2*s13*s34^2*Tg3g4 - 
        8*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 2*s34^3*Tg3g4 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + s14*s23*s34*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac4*smeftA*(3*s23*Tg3g4 + 2*s24*Tg3g4 + 2*s34*Tg3g4 + s23*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/(s23*(s23 + s24 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg3g4*za[j2, j4]*za[j3, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (2*prefac3*smeftA2*(s13*s24*Tg3g4 - 4*s13^2*Tg4g3 - 6*s13*s14*Tg4g3 - 
        2*s14^2*Tg4g3 + 3*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 - 6*s13*s34*Tg4g3 - 
        4*s14*s34*Tg4g3 + 2*s24*s34*Tg4g3 - 2*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/(s13*s24*(s13 + s14 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j3, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (4*prefac4*smeftA*(s13*Tg3g4 + 3*s13*Tg4g3 + 2*s14*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/(s13*(s13 + s14 + s34)*
       za[j3, j4]) + (8*prefac4*smeftA*Tg3g4*za[j2, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j3]*zb[j2, j6]*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j5, j6]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6]*
       zb[j4, j6])/(s14*s23) + (8*prefac4*smeftA*Tg4g3*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j3, j6]*zb[j4, j6])/(s13*s24)
 
helicityAmpLO["-", "+", "-", "-"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s13*s24*zb[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s14*s23*zb[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (6*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*s23*smeftC*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/(s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        (s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2)) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*zb[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (6*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s23*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*(CSM + smeftC)*Tg3g4*
         za[j2, j3]*za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*
         zb[j3, j4]) - (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*
         zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2))
 
helicityAmpLO["-", "+", "-", "+"] = 
    prefac4*((-4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j1, j6])/(s14*s23*za[j3, j4]) + (4*smeftC*Tg3g4*za[j2, j3]^2*
         za[j3, j5]*zb[j1, j6]*zb[j2, j4])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*
         zb[j2, j4])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*zb[j4, j6])/
        (s14*s23*za[j3, j4]*zb[j3, j4]) - (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) - (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
         zb[j4, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4])) + 
     prefac3*((-4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*
         zb[j1, j4]*zb[j1, j6])/(s14*s23*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j4, j6])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4]))
 
helicityAmpLO["-", "+", "+", "-"] = 
    prefac4*((4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j1, j6])/(s13*s24*za[j3, j4]) - (4*smeftC*Tg3g4*za[j2, j4]^2*
         za[j4, j5]*zb[j1, j6]*zb[j2, j3])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) - (4*smeftC*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*
         zb[j2, j3])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*zb[j3, j6])/
        (s13*s24*za[j3, j4]*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
         zb[j3, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4])) + 
     prefac3*((4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*
         zb[j1, j3]*zb[j1, j6])/(s13*s24*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j3, j6])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4]))
 
helicityAmpLO["-", "+", "+", "+"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s14*s23*za[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s13*s24*za[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (6*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*za[j3, j4]) + 
       (4*s13*smeftC*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]) + (4*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*smeftC*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*smeftC*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*smeftC*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - (4*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4])) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*s13*(CSM + smeftC)*Tg3g4*
         za[j2, j5]*zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         za[j3, j4]) + (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*
         zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4]))
 
helicityAmpLO["+", "-", "-", "-"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*zb[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s13*s24*zb[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s14*s23*zb[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (6*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*s23*smeftC*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/(s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        (s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2)) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*zb[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*zb[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (6*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6])/((s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s23*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) + 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6])/
        (s24*(s23 + s24 + s34)*zb[j3, j4]) - 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) - (4*s24*(CSM + smeftC)*Tg3g4*
         za[j2, j3]*za[j4, j5]*zb[j1, j6])/(s23*(s23 + s24 + s34)*
         zb[j3, j4]) - (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*
         zb[j1, j6])/(s23*(s23 + s24 + s34)*zb[j3, j4]) - 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6])/
        ((s23 + s24 + s34)*zb[j3, j4]) + (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*
         za[j2, j3]*za[j3, j5]*zb[j1, j3]*zb[j1, j6])/(s14*s23*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
         zb[j1, j6])/(s13*s24*zb[j3, j4]) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         za[j3, j4]*zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*zb[j3, j4]^2))
 
helicityAmpLO["+", "-", "-", "+"] = 
    prefac4*((-4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j1, j6])/(s14*s23*za[j3, j4]) + (4*smeftC*Tg3g4*za[j2, j3]^2*
         za[j3, j5]*zb[j1, j6]*zb[j2, j4])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*
         zb[j2, j4])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*
         zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j4]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*zb[j4, j6])/
        (s14*s23*za[j3, j4]*zb[j3, j4]) - (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) - (4*smeftC*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
         zb[j4, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4])) + 
     prefac3*((-4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j3, j5]*
         zb[j1, j4]*zb[j1, j6])/(s14*s23*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j3, j5]*zb[j1, j6]*zb[j2, j4])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]^2*za[j2, j5]*zb[j1, j4]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j3]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j3, j5]*zb[j1, j4]*
         zb[j4, j6])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j2, j5]*zb[j1, j4]*zb[j2, j4]*
         zb[j4, j6])/(s14*s23*zb[j3, j4]))
 
helicityAmpLO["+", "-", "+", "-"] = 
    prefac4*((4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j1, j6])/(s13*s24*za[j3, j4]) - (4*smeftC*Tg3g4*za[j2, j4]^2*
         za[j4, j5]*zb[j1, j6]*zb[j2, j3])/(s23*(s23 + s24 + s34)*
         za[j3, j4]) - (4*smeftC*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*
         zb[j2, j3])/(s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*zb[j1, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j1, j6]*
         zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*smeftC*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*zb[j2, j3]^2)/
        (s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*smeftC*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*zb[j3, j6])/
        (s13*s24*za[j3, j4]*zb[j3, j4]) + (4*smeftC*Tg3g4*za[j1, j4]*
         za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         zb[j3, j4]) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
         zb[j3, j6])/(s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*smeftC*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4])) + 
     prefac3*((4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j4, j5]*
         zb[j1, j3]*zb[j1, j6])/(s13*s24*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s23*(s23 + s24 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j4, j5]*zb[j1, j6]*zb[j2, j3])/
        (s24*(s23 + s24 + s34)*za[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]^2*za[j2, j5]*zb[j1, j3]^2*
         zb[j1, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j3])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s23*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]^2*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3]^2)/(s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j4, j5]*zb[j1, j3]*
         zb[j3, j6])/(s13*s24*za[j3, j4]*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*zb[j3, j4]) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*zb[j3, j6])/
        (s13*(s13 + s14 + s34)*zb[j3, j4]) - 
       (4*(CSM + smeftC)*Tg4g3*za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]*
         zb[j3, j6])/(s13*s24*zb[j3, j4]))
 
helicityAmpLO["+", "-", "+", "+"] = 
    prefac4*((-4*s13*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg3g4*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s23*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (4*s13*s24*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s13*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) - (2*s23*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*smeftC*Tg4g3*za[j2, j5]*zb[j1, j6])/((s13 + s14 + s34)*
         (s23 + s24 + s34)*za[j3, j4]^2) + (4*smeftC*Tg3g4*za[j1, j3]*
         za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
        (s14*s23*za[j3, j4]^2) + (4*smeftC*Tg4g3*za[j1, j4]*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
        (s13*s24*za[j3, j4]^2) + (2*smeftC*Tg3g4*za[j2, j4]*za[j3, j5]*
         zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (2*smeftC*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*smeftC*Tg3g4*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*smeftC*Tg4g3*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (6*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/((s13 + s14 + s34)*za[j3, j4]) + 
       (4*s13*smeftC*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        (s14*(s13 + s14 + s34)*za[j3, j4]) + (4*s34*smeftC*Tg3g4*za[j2, j5]*
         zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*smeftC*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*smeftC*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*smeftC*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*smeftC*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - (4*s34*smeftC*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/(s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*smeftC*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4])) + 
     prefac3*((-4*s13*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s23*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s13*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (4*s14*s24*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s13*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s14*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s23*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*s24*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j6])/
        ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg3g4*za[j1, j3]*za[j2, j4]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6]*zb[j2, j3])/(s14*s23*za[j3, j4]^2) + 
       (4*(CSM + smeftC)*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6]*zb[j2, j4])/(s13*s24*za[j3, j4]^2) + 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) + (2*(CSM + smeftC)*Tg4g3*za[j2, j4]*
         za[j3, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j3]*za[j4, j5]*zb[j1, j6]*zb[j3, j4])/
        ((s23 + s24 + s34)*za[j3, j4]^2) - (2*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j4, j5]*zb[j1, j6]*zb[j3, j4])/((s23 + s24 + s34)*za[j3, j4]^2) + 
       (6*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*s13*(CSM + smeftC)*Tg3g4*
         za[j2, j5]*zb[j1, j4]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
         za[j3, j4]) + (4*s34*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j4]*
         zb[j3, j6])/(s14*(s13 + s14 + s34)*za[j3, j4]) + 
       (2*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j4]*zb[j3, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) + (4*(CSM + smeftC)*Tg4g3*za[j2, j3]*
         za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
       (2*(CSM + smeftC)*Tg3g4*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        ((s13 + s14 + s34)*za[j3, j4]) - (6*(CSM + smeftC)*Tg4g3*za[j2, j5]*
         zb[j1, j3]*zb[j4, j6])/((s13 + s14 + s34)*za[j3, j4]) - 
       (4*s14*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*s34*(CSM + smeftC)*Tg4g3*za[j2, j5]*zb[j1, j3]*zb[j4, j6])/
        (s13*(s13 + s14 + s34)*za[j3, j4]) - 
       (4*(CSM + smeftC)*Tg3g4*za[j2, j4]*za[j2, j5]*zb[j1, j4]*zb[j2, j3]*
         zb[j4, j6])/(s14*s23*za[j3, j4]))
 
helicityAmpLO["+", "+", "-", "-"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        3*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + 3*s13*s34*Tg3g4 + 
        2*s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s13*s34*Tg4g3 + 2*s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3 + 
        s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3])/(s13*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s24*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + s14*s24*Tg3g4 + 2*s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + s34^2*Tg3g4 + 
        2*s13*s23*Tg4g3 + 3*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        3*s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + 3*s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4])/(s14*zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*
       za[j1, j5]*za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s14*s23*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*zb[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-(s13*s23*Tg3g4) - 2*s14*s23*Tg3g4 - s13*s24*Tg3g4 - 
        2*s14*s24*Tg3g4 - s13*s34*Tg3g4 - 2*s14*s34*Tg3g4 - s23*s34*Tg3g4 - 
        s24*s34*Tg3g4 - s34^2*Tg3g4 - 3*s13*s23*Tg4g3 - 2*s14*s23*Tg4g3 - 
        3*s13*s24*Tg4g3 - 2*s14*s24*Tg4g3 - s13*s34*Tg4g3 - 3*s23*s34*Tg4g3 - 
        3*s24*s34*Tg4g3 - s34^2*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 3*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 3*s14*s24*Tg3g4 + s14*s34*Tg3g4 + 3*s23*s34*Tg3g4 + 
        3*s24*s34*Tg3g4 + s34^2*Tg3g4 + 2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + s14*s24*Tg4g3 + 2*s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3 + s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s23*Tg3g4 + s24*Tg3g4 + 
        2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + s23*Tg4g3 + s24*Tg4g3 + 
        2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*
       zb[j2, j6])/(s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*
       za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (4*prefac3*smeftA2*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s24*zb[j3, j4]^2) - (2*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + 
        s23*Tg3g4 + s24*Tg3g4 + 2*s34*Tg3g4 + s13*Tg4g3 + s14*Tg4g3 + 
        s23*Tg4g3 + s24*Tg4g3 + 2*s34*Tg4g3)*za[j2, j5]*za[j3, j4]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s14*s23*zb[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*
       za[j3, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + 2*s13*Tg4g3 + 
        2*s14*Tg4g3 - s23*Tg4g3 - s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/((s13 + s14 + s34)*
       (s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg3g4 + s34*Tg3g4 + s23*Tg4g3 + 
        s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*zb[j1, j4]*zb[j2, j4]*
       zb[j3, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j4]*zb[j3, j6])/((s23 + s24 + s34)*zb[j3, j4]^2) - 
     (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j6]*zb[j3, j6])/((s13 + s14 + s34)*zb[j3, j4]^2) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*zb[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s23*Tg3g4 + s24*Tg3g4 + s34*Tg3g4 + s13*Tg4g3 + 
        s14*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j3, j5]*zb[j1, j3]*zb[j2, j3]*
       zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*zb[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13*Tg3g4 + 2*s14*Tg3g4 - s23*Tg3g4 - s24*Tg3g4 + 
        s34*Tg3g4 + s23*Tg4g3 + s24*Tg4g3 + s34*Tg4g3)*za[j3, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/((s23 + s24 + s34)*
       zb[j3, j4]^2) + (2*prefac3*smeftA2*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2) + (4*prefac4*smeftA*(Tg3g4 + Tg4g3)*za[j3, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/((s13 + s14 + s34)*
       zb[j3, j4]^2)
 
helicityAmpLO["+", "+", "-", "+"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j3, j5]*zb[j1, j4]^2*zb[j1, j6]*zb[j2, j3])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3 + 2*s14*s24*Tg4g3 + 
        s14*s34*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4])/(s13*s14*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j1, j5]*zb[j1, j4]^2*
       zb[j1, j6]*zb[j2, j4])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j4, j5]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j4])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*zb[j1, j6]*zb[j2, j4]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j3]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j4]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s14*s24*Tg3g4 + 
        s23*s24*Tg3g4 + s24^2*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j5]*za[j2, j3]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j6]*zb[j2, j4]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       (s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*zb[j1, j4]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j4]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j3]^2*za[j4, j5]*zb[j1, j4]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]^2*za[j5, j6]*
       zb[j1, j4]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*
       za[j3, j5]*zb[j1, j4]*zb[j2, j4]*zb[j2, j6])/(s14*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j3]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j4]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s14*Tg4g3 + s14^2*Tg4g3 + 
        s14*s24*Tg4g3 + s14*s34*Tg4g3)*za[j1, j3]*za[j2, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j3]*za[j2, j3]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j3, j5]*zb[j1, j3]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s14*s24*Tg3g4 + s23*s24*Tg3g4 + s24^2*Tg3g4 + 
        s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j2, j5]*zb[j1, j4]*
       zb[j2, j4]^2*zb[j2, j6])/(s14*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]^2*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j3]^2*za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j3, j5]*
       zb[j1, j4]^2*zb[j2, j3]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s24*Tg3g4 + s14*Tg4g3)*za[j3, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j4, j6])/(s14*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s13*s14*Tg4g3 - s14^2*Tg4g3 + 
        s14*s24*Tg4g3 - s14*s34*Tg4g3)*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*
       zb[j2, j4]*zb[j4, j6])/(s13*s14*s24*(s13 + s14 + s34)*zb[j3, j4]) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j4, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s14*s24*Tg3g4 - s23*s24*Tg3g4 - 
        s24^2*Tg3g4 - s24*s34*Tg3g4 + s14*s23*Tg4g3)*za[j2, j3]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]^2*zb[j4, j6])/(s14*s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) + (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j3]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]^2*zb[j4, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j3]*za[j5, j6]*
       zb[j1, j4]^2*zb[j2, j6]*zb[j4, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*Tg3g4*za[j2, j3]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j4]*zb[j2, j6]*zb[j4, j6])/(s14*s23*zb[j3, j4])
 
helicityAmpLO["+", "+", "+", "-"] = 
    (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j1, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j1, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        s13*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j1, j5]*zb[j1, j3]^2*
       zb[j1, j6]*zb[j2, j3])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j3, j5]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j3])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       (s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*zb[j1, j6]*zb[j2, j3]^2)/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j1, j5]*za[j2, j4]^2*
       zb[j1, j2]*zb[j1, j6]*zb[j2, j3]^2)/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]^2)/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j6]*zb[j2, j3]^3)/(s23*s24*(s23 + s24 + s34)*za[j3, j4]*
       zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*
       za[j4, j5]*zb[j1, j3]^2*zb[j1, j6]*zb[j2, j4])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]*za[j4, j5]*zb[j1, j3]^2*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j1, j3]^2*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) + (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*
       za[j1, j4]^2*za[j3, j5]*zb[j1, j3]^3*zb[j2, j6])/
      (s13*s14*(s13 + s14 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]^2*za[j5, j6]*
       zb[j1, j3]^2*zb[j1, j6]*zb[j2, j6])/(s13*s14*(s13 + s14 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        2*s13*s23*Tg4g3 + s14*s23*Tg4g3 + s23*s34*Tg4g3)*za[j2, j4]*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j2, j6])/(s13*s23*s24*za[j3, j4]*
       zb[j3, j4]) + (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*
       za[j1, j4]*za[j2, j4]*za[j2, j5]*zb[j1, j2]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6])/(s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 + s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j2, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j3, j5]*zb[j1, j3]^2*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) + 
     (8*prefac4*smeftA*(s13*s24*Tg3g4 + s14*s23*Tg4g3)*za[j1, j4]*za[j2, j4]*
       za[j5, j6]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s13*s14*s23*s24*za[j3, j4]*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j2, j5]*
       zb[j1, j2]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*s24*Tg3g4 + 
        s13*s23*Tg4g3 + s23^2*Tg4g3 + s23*s24*Tg4g3 + s23*s34*Tg4g3)*
       za[j2, j4]*za[j2, j5]*zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/
      (s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*
       za[j2, j4]^2*za[j4, j5]*zb[j1, j4]*zb[j2, j3]^2*zb[j2, j6])/
      (s23*s24*(s23 + s24 + s34)*za[j3, j4]*zb[j3, j4]) - 
     (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]^2*za[j5, j6]*
       zb[j1, j6]*zb[j2, j3]^2*zb[j2, j6])/(s23*s24*(s23 + s24 + s34)*
       za[j3, j4]*zb[j3, j4]) - (4*prefac3*smeftA2*(s13*Tg3g4 + s23*Tg4g3)*
       za[j4, j5]*zb[j1, j3]*zb[j2, j3]*zb[j3, j6])/(s13*s23*zb[j3, j4]) + 
     (4*prefac3*smeftA2*(s13^2*Tg3g4 + s13*s14*Tg3g4 - s13*s23*Tg3g4 + 
        s13*s34*Tg3g4 - s14*s23*Tg4g3)*za[j1, j4]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j3]*zb[j3, j6])/(s13*s14*s23*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s24*Tg3g4 + s13*s23*Tg4g3 - s23^2*Tg4g3 - 
        s23*s24*Tg4g3 - s23*s34*Tg4g3)*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j3]^2*zb[j3, j6])/(s13*s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j3, j6])/(s23*s24*(s23 + s24 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s24*Tg3g4 + s23*Tg4g3)*za[j2, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]^2*zb[j3, j6])/
      (s23*s24*(s23 + s24 + s34)*zb[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*za[j4, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j3, j6])/(s13*s14*(s13 + s14 + s34)*
       zb[j3, j4]) - (8*prefac4*smeftA*(s13*Tg3g4 + s14*Tg4g3)*za[j1, j4]*
       za[j5, j6]*zb[j1, j3]^2*zb[j2, j6]*zb[j3, j6])/
      (s13*s14*(s13 + s14 + s34)*zb[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j2, j4]*za[j5, j6]*zb[j1, j3]*zb[j2, j3]*
       zb[j2, j6]*zb[j3, j6])/(s13*s24*zb[j3, j4])
 
helicityAmpLO["+", "+", "+", "+"] = 
    (-2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 
        2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + 
        s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 
        2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + 
        s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j1, j5]*zb[j1, j2]*zb[j1, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(3*s13*s23^2*Tg3g4 + 2*s14*s23^2*Tg3g4 + 
        7*s13*s23*s24*Tg3g4 + 6*s14*s23*s24*Tg3g4 + 4*s13*s24^2*Tg3g4 + 
        4*s14*s24^2*Tg3g4 + 5*s13*s23*s34*Tg3g4 + 4*s14*s23*s34*Tg3g4 + 
        s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        5*s23*s24*s34*Tg3g4 + 4*s24^2*s34*Tg3g4 + 2*s13*s34^2*Tg3g4 + 
        2*s14*s34^2*Tg3g4 + 3*s23*s34^2*Tg3g4 + 6*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 - 3*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 - 
        3*s13*s23*s24*Tg4g3 - 2*s14*s23*s24*Tg4g3 - 3*s13*s23*s34*Tg4g3 - 
        2*s14*s23*s34*Tg4g3 - 3*s23^2*s34*Tg4g3 - 3*s23*s24*s34*Tg4g3 - 
        3*s23*s34^2*Tg4g3)*za[j3, j5]*zb[j1, j6]*zb[j2, j3])/
      (s23*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j1, j5]*
       zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(2*s23 + s24 + s34)*smeftA2*
       Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j1, j5]*
       za[j2, j4]*zb[j1, j2]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j3, j5]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]^2)/
      (s14*s23*za[j3, j4]^2) + (2*prefac3*smeftA2*(-2*s13*s23*s24*Tg3g4 - 
        3*s14*s23*s24*Tg3g4 - 2*s13*s24^2*Tg3g4 - 3*s14*s24^2*Tg3g4 - 
        2*s13*s24*s34*Tg3g4 - 3*s14*s24*s34*Tg3g4 - 3*s23*s24*s34*Tg3g4 - 
        3*s24^2*s34*Tg3g4 - 3*s24*s34^2*Tg3g4 + 4*s13*s23^2*Tg4g3 + 
        4*s14*s23^2*Tg4g3 + 6*s13*s23*s24*Tg4g3 + 7*s14*s23*s24*Tg4g3 + 
        2*s13*s24^2*Tg4g3 + 3*s14*s24^2*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 
        6*s14*s23*s34*Tg4g3 + 4*s23^2*s34*Tg4g3 + 4*s13*s24*s34*Tg4g3 + 
        5*s14*s24*s34*Tg4g3 + 5*s23*s24*s34*Tg4g3 + s24^2*s34*Tg4g3 + 
        2*s13*s34^2*Tg4g3 + 2*s14*s34^2*Tg4g3 + 6*s23*s34^2*Tg4g3 + 
        3*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j4, j5]*zb[j1, j6]*zb[j2, j4])/
      (s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 2*s13*s24*s34*Tg3g4 + 
        2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 2*s14^2*s23*Tg4g3 + 
        2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 3*s13^2*s24*Tg4g3 + 
        5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 5*s13*s23*s24*Tg4g3 + 
        4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 2*s14*s24^2*Tg4g3 + 
        2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 2*s14^2*s34*Tg4g3 + 
        6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 2*s23^2*s34*Tg4g3 + 
        8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 4*s23*s24*s34*Tg4g3 + 
        2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 4*s14*s34^2*Tg4g3 + 
        4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 2*s34^3*Tg4g3)*za[j1, j5]*
       zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*
       Tg4g3*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j1, j5]*
       za[j2, j3]*zb[j1, j2]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4])/
      (s13*s24*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*
       za[j4, j5]*zb[j1, j3]*zb[j1, j6]*zb[j2, j4]^2)/
      (s13*s24*za[j3, j4]^2) + (2*prefac3*smeftA2*(2*s13*s23*Tg3g4 + 
        2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + 
        s14*s34*Tg3g4 + s23*s34*Tg3g4 + s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 
        2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + 
        s14*s34*Tg4g3 + s23*s34*Tg4g3 + s24*s34*Tg4g3)*za[j2, j5]*zb[j1, j2]*
       zb[j2, j6])/((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(-3*s13^2*s23*Tg3g4 - 2*s13*s14*s23*Tg3g4 - 
        3*s13^2*s24*Tg3g4 - 2*s13*s14*s24*Tg3g4 - 3*s13^2*s34*Tg3g4 - 
        2*s13*s14*s34*Tg3g4 - 3*s13*s23*s34*Tg3g4 - 3*s13*s24*s34*Tg3g4 - 
        3*s13*s34^2*Tg3g4 + 3*s13^2*s23*Tg4g3 + 6*s13*s14*s23*Tg4g3 + 
        4*s14^2*s23*Tg4g3 + 3*s13^2*s24*Tg4g3 + 6*s13*s14*s24*Tg4g3 + 
        4*s14^2*s24*Tg4g3 + s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        4*s14^2*s34*Tg4g3 + 7*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        7*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 5*s13*s34^2*Tg4g3 + 
        6*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        4*s34^3*Tg4g3)*za[j3, j5]*zb[j1, j3]*zb[j2, j6])/
      (s13*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) - 
     (2*prefac3*smeftA2*(-4*s13^2*s23*Tg3g4 - 6*s13*s14*s23*Tg3g4 - 
        3*s14^2*s23*Tg3g4 - 4*s13^2*s24*Tg3g4 - 6*s13*s14*s24*Tg3g4 - 
        3*s14^2*s24*Tg3g4 - 4*s13^2*s34*Tg3g4 - 4*s13*s14*s34*Tg3g4 - 
        s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 7*s14*s23*s34*Tg3g4 - 
        6*s13*s24*s34*Tg3g4 - 7*s14*s24*s34*Tg3g4 - 6*s13*s34^2*Tg3g4 - 
        5*s14*s34^2*Tg3g4 - 4*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 
        4*s34^3*Tg3g4 + 2*s13*s14*s23*Tg4g3 + 3*s14^2*s23*Tg4g3 + 
        2*s13*s14*s24*Tg4g3 + 3*s14^2*s24*Tg4g3 + 2*s13*s14*s34*Tg4g3 + 
        3*s14^2*s34*Tg4g3 + 3*s14*s23*s34*Tg4g3 + 3*s14*s24*s34*Tg4g3 + 
        3*s14*s34^2*Tg4g3)*za[j4, j5]*zb[j1, j4]*zb[j2, j6])/
      (s14*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (4*prefac4*smeftA*(2*s13*s23*Tg3g4 + 2*s14*s23*Tg3g4 + 2*s13*s24*Tg3g4 + 
        2*s14*s24*Tg3g4 + s13*s34*Tg3g4 + s14*s34*Tg3g4 + s23*s34*Tg3g4 + 
        s24*s34*Tg3g4 + 2*s13*s23*Tg4g3 + 2*s14*s23*Tg4g3 + 2*s13*s24*Tg4g3 + 
        2*s14*s24*Tg4g3 + s13*s34*Tg4g3 + s14*s34*Tg4g3 + s23*s34*Tg4g3 + 
        s24*s34*Tg4g3)*za[j5, j6]*zb[j1, j6]*zb[j2, j6])/
      ((s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*s23*Tg3g4 + 5*s13*s14*s23*Tg3g4 + 
        3*s14^2*s23*Tg3g4 + 2*s13*s23^2*Tg3g4 + 3*s14*s23^2*Tg3g4 + 
        2*s13^2*s24*Tg3g4 + 4*s13*s14*s24*Tg3g4 + 2*s14^2*s24*Tg3g4 + 
        4*s13*s23*s24*Tg3g4 + 5*s14*s23*s24*Tg3g4 + 2*s13*s24^2*Tg3g4 + 
        2*s14*s24^2*Tg3g4 + 2*s13^2*s34*Tg3g4 + 4*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 + 6*s13*s23*s34*Tg3g4 + 8*s14*s23*s34*Tg3g4 + 
        2*s23^2*s34*Tg3g4 + 6*s13*s24*s34*Tg3g4 + 6*s14*s24*s34*Tg3g4 + 
        4*s23*s24*s34*Tg3g4 + 2*s24^2*s34*Tg3g4 + 4*s13*s34^2*Tg3g4 + 
        4*s14*s34^2*Tg3g4 + 4*s23*s34^2*Tg3g4 + 4*s24*s34^2*Tg3g4 + 
        2*s34^3*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + 2*s14*s23*s34*Tg4g3)*za[j2, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*
       Tg3g4*za[j2, j4]*za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j2, j5]*zb[j1, j2]*zb[j1, j4]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) + (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j2, j4]*
       za[j5, j6]*zb[j1, j4]*zb[j1, j6]*zb[j2, j3]*zb[j2, j6])/
      (s14*s23*za[j3, j4]^2) - (2*prefac3*smeftA2*(s13^2*s24*Tg3g4 + 
        s13*s14*s24*Tg3g4 + s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        2*s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 4*s13*s14*s23*Tg4g3 + 
        2*s14^2*s23*Tg4g3 + 2*s13*s23^2*Tg4g3 + 2*s14*s23^2*Tg4g3 + 
        3*s13^2*s24*Tg4g3 + 5*s13*s14*s24*Tg4g3 + 2*s14^2*s24*Tg4g3 + 
        5*s13*s23*s24*Tg4g3 + 4*s14*s23*s24*Tg4g3 + 3*s13*s24^2*Tg4g3 + 
        2*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 4*s13*s14*s34*Tg4g3 + 
        2*s14^2*s34*Tg4g3 + 6*s13*s23*s34*Tg4g3 + 6*s14*s23*s34*Tg4g3 + 
        2*s23^2*s34*Tg4g3 + 8*s13*s24*s34*Tg4g3 + 6*s14*s24*s34*Tg4g3 + 
        4*s23*s24*s34*Tg4g3 + 2*s24^2*s34*Tg4g3 + 4*s13*s34^2*Tg4g3 + 
        4*s14*s34^2*Tg4g3 + 4*s23*s34^2*Tg4g3 + 4*s24*s34^2*Tg4g3 + 
        2*s34^3*Tg4g3)*za[j2, j5]*zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/
      (s13*s24*(s13 + s14 + s34)*(s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) - 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4]*zb[j2, j6])/(s13*s24*za[j3, j4]^2) + 
     (2*prefac3*s13*smeftA2*(Tg3g4 - Tg4g3)*za[j3, j5]*zb[j1, j2]*zb[j3, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (2*prefac3*smeftA2*(2*s13^2*Tg3g4 + 6*s13*s14*Tg3g4 + 4*s14^2*Tg3g4 - 
        2*s13*s23*Tg3g4 - 3*s14*s23*Tg3g4 + 4*s13*s34*Tg3g4 + 
        6*s14*s34*Tg3g4 - 2*s23*s34*Tg3g4 + 2*s34^2*Tg3g4 - s14*s23*Tg4g3)*
       za[j3, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/
      (s14*s23*(s13 + s14 + s34)*za[j3, j4]) + 
     (4*prefac3*smeftA2*Tg3g4*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*zb[j2, j3]*
       zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (8*prefac4*smeftA*Tg3g4*za[j1, j3]*za[j5, j6]*zb[j1, j4]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s14*s23*za[j3, j4]) - 
     (2*prefac3*smeftA2*(s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + 
        s13*s24*s34*Tg3g4 + 2*s13^2*s23*Tg4g3 + 2*s13*s14*s23*Tg4g3 - 
        2*s13*s23^2*Tg4g3 - 2*s14*s23^2*Tg4g3 + 4*s13^2*s24*Tg4g3 + 
        4*s13*s14*s24*Tg4g3 - 9*s13*s23*s24*Tg4g3 - 6*s14*s23*s24*Tg4g3 - 
        7*s13*s24^2*Tg4g3 - 4*s14*s24^2*Tg4g3 + 2*s13^2*s34*Tg4g3 + 
        2*s13*s14*s34*Tg4g3 - 2*s13*s23*s34*Tg4g3 - 4*s14*s23*s34*Tg4g3 - 
        2*s23^2*s34*Tg4g3 - 5*s13*s24*s34*Tg4g3 - 6*s14*s24*s34*Tg4g3 - 
        8*s23*s24*s34*Tg4g3 - 6*s24^2*s34*Tg4g3 - 2*s14*s34^2*Tg4g3 - 
        4*s23*s34^2*Tg4g3 - 8*s24*s34^2*Tg4g3 - 2*s34^3*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j3, j6])/(s13*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac3*smeftA2*(s13*s14*s24*Tg3g4 + s14^2*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13*s24^2*Tg3g4 + s13*s24*s34*Tg3g4 + 
        s14*s24*s34*Tg3g4 + s13*s14*s23*Tg4g3 + s14^2*s23*Tg4g3 + 
        s13*s14*s24*Tg4g3 + s14^2*s24*Tg4g3 + s14*s23*s24*Tg4g3 + 
        s14*s24^2*Tg4g3 + s13*s14*s34*Tg4g3 + s14^2*s34*Tg4g3 + 
        s14*s23*s34*Tg4g3 + 2*s14*s24*s34*Tg4g3 + s14*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j4]*zb[j3, j6])/(s14*s24*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) - 
     (4*prefac4*smeftA*(s24*Tg3g4 + 2*s23*Tg4g3 + 3*s24*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]*zb[j3, j6])/(s24*(s23 + s24 + s34)*
       za[j3, j4]) + (4*prefac3*smeftA2*Tg4g3*za[j2, j3]*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]^2*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (4*prefac4*smeftA*(2*s13*Tg3g4 + 3*s14*Tg3g4 + 2*s34*Tg3g4 + s14*Tg4g3)*
       za[j5, j6]*zb[j1, j4]*zb[j2, j6]*zb[j3, j6])/(s14*(s13 + s14 + s34)*
       za[j3, j4]) - (8*prefac4*smeftA*Tg4g3*za[j2, j3]*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6]*zb[j3, j6])/(s13*s24*za[j3, j4]) - 
     (2*prefac3*s14*smeftA2*(Tg3g4 - Tg4g3)*za[j4, j5]*zb[j1, j2]*zb[j4, j6])/
      ((s13 + s14 + s34)*za[j3, j4]^2) + 
     (4*prefac3*smeftA2*(s13^2*s23*Tg3g4 + s13*s14*s23*Tg3g4 + 
        s13*s23^2*Tg3g4 + s13^2*s24*Tg3g4 + s13*s14*s24*Tg3g4 + 
        s13*s23*s24*Tg3g4 + s13^2*s34*Tg3g4 + s13*s14*s34*Tg3g4 + 
        2*s13*s23*s34*Tg3g4 + s13*s24*s34*Tg3g4 + s13*s34^2*Tg3g4 + 
        s13^2*s23*Tg4g3 + s13*s14*s23*Tg4g3 + s14*s23^2*Tg4g3 + 
        s14*s23*s24*Tg4g3 + s13*s23*s34*Tg4g3 + s14*s23*s34*Tg4g3)*za[j3, j5]*
       zb[j1, j3]*zb[j2, j3]*zb[j4, j6])/(s13*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (2*prefac3*smeftA2*(4*s13*s14*s23*Tg3g4 + 4*s14^2*s23*Tg3g4 - 
        4*s13*s23^2*Tg3g4 - 7*s14*s23^2*Tg3g4 + 2*s13*s14*s24*Tg3g4 + 
        2*s14^2*s24*Tg3g4 - 6*s13*s23*s24*Tg3g4 - 9*s14*s23*s24*Tg3g4 - 
        2*s13*s24^2*Tg3g4 - 2*s14*s24^2*Tg3g4 + 2*s13*s14*s34*Tg3g4 + 
        2*s14^2*s34*Tg3g4 - 6*s13*s23*s34*Tg3g4 - 5*s14*s23*s34*Tg3g4 - 
        6*s23^2*s34*Tg3g4 - 4*s13*s24*s34*Tg3g4 - 2*s14*s24*s34*Tg3g4 - 
        8*s23*s24*s34*Tg3g4 - 2*s24^2*s34*Tg3g4 - 2*s13*s34^2*Tg3g4 - 
        8*s23*s34^2*Tg3g4 - 4*s24*s34^2*Tg3g4 - 2*s34^3*Tg3g4 + 
        s14*s23^2*Tg4g3 + s14*s23*s24*Tg4g3 + s14*s23*s34*Tg4g3)*za[j4, j5]*
       zb[j1, j4]*zb[j2, j3]*zb[j4, j6])/(s14*s23*(s13 + s14 + s34)*
       (s23 + s24 + s34)*za[j3, j4]) + 
     (4*prefac4*smeftA*(3*s23*Tg3g4 + 2*s24*Tg3g4 + 2*s34*Tg3g4 + s23*Tg4g3)*
       za[j5, j6]*zb[j1, j6]*zb[j2, j3]*zb[j4, j6])/(s23*(s23 + s24 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg3g4*za[j2, j4]*za[j3, j5]*
       zb[j1, j4]*zb[j2, j3]^2*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (2*prefac3*smeftA2*(s13*s24*Tg3g4 - 4*s13^2*Tg4g3 - 6*s13*s14*Tg4g3 - 
        2*s14^2*Tg4g3 + 3*s13*s24*Tg4g3 + 2*s14*s24*Tg4g3 - 6*s13*s34*Tg4g3 - 
        4*s14*s34*Tg4g3 + 2*s24*s34*Tg4g3 - 2*s34^2*Tg4g3)*za[j4, j5]*
       zb[j1, j3]*zb[j2, j4]*zb[j4, j6])/(s13*s24*(s13 + s14 + s34)*
       za[j3, j4]) - (4*prefac3*smeftA2*Tg4g3*za[j1, j4]*za[j3, j5]*
       zb[j1, j3]^2*zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg4g3*za[j1, j4]*za[j5, j6]*zb[j1, j3]*zb[j1, j6]*
       zb[j2, j4]*zb[j4, j6])/(s13*s24*za[j3, j4]) + 
     (4*prefac4*smeftA*(s13*Tg3g4 + 3*s13*Tg4g3 + 2*s14*Tg4g3 + 2*s34*Tg4g3)*
       za[j5, j6]*zb[j1, j3]*zb[j2, j6]*zb[j4, j6])/(s13*(s13 + s14 + s34)*
       za[j3, j4]) + (8*prefac4*smeftA*Tg3g4*za[j2, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j3]*zb[j2, j6]*zb[j4, j6])/(s14*s23*za[j3, j4]) + 
     (8*prefac4*smeftA*Tg3g4*za[j5, j6]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6]*
       zb[j4, j6])/(s14*s23) + (8*prefac4*smeftA*Tg4g3*za[j5, j6]*zb[j1, j3]*
       zb[j2, j4]*zb[j3, j6]*zb[j4, j6])/(s13*s24)


==> anc/HelicityAmp_RR_qq.m <==
helicityAmpLO["-", "-", "-", "+"] = 
    (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j1, j5]*zb[j1, j2]*
       zb[j1, j4]*zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j3, j5]*zb[j1, j4]*
       zb[j1, j6]*zb[j2, j3])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*Tq2q1*Tq3q4*za[j3, j5]*zb[j1, j6]*
       zb[j2, j4])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j5]*za[j2, j3]*zb[j1, j2]*
       zb[j1, j6]*zb[j2, j4])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j1, j5]*za[j3, j4]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j4, j5]*zb[j1, j4]*
       zb[j1, j6]*zb[j2, j4])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j4, j5]*zb[j1, j6]*
       zb[j2, j4]^2)/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*Tq2q1*Tq3q4*za[j3, j5]*zb[j1, j4]*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j4]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j1, j3]*za[j5, j6]*zb[j1, j4]*
       zb[j1, j6]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*zb[j2, j6])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j4, j5]*zb[j1, j4]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j2, j3]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*za[j3, j5]*zb[j1, j4]*
       zb[j2, j3]*zb[j4, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j4]*zb[j4, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(-s13 - s14 + s23 + s24)*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*
       za[j4, j5]*zb[j1, j4]*zb[j2, j4]*zb[j4, j6])/(s34*(s13 + s14 + s34)*
       (s23 + s24 + s34)) - (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]*zb[j4, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j6]*zb[j4, j6])/(s34*(s13 + s14 + s34))
 
helicityAmpLO["-", "-", "+", "-"] = 
    (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j1, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*(2*s23 + s24 + s34)*smeftA2*Tq2q1*Tq3q4*za[j4, j5]*zb[j1, j6]*
       zb[j2, j3])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j5]*za[j2, j4]*zb[j1, j2]*
       zb[j1, j6]*zb[j2, j3])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j3])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j3, j5]*zb[j1, j6]*
       zb[j2, j3]^2)/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j4, j5]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*Tq2q1*Tq3q4*za[j4, j5]*zb[j1, j3]*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j1, j4]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j2, j5]*zb[j1, j2]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j6])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j2, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*(-s13 - s14 + s23 + s24)*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j2, j3]*zb[j3, j6])/(s34*(s13 + s14 + s34)*
       (s23 + s24 + s34)) + (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*
       za[j4, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*za[j4, j5]*zb[j1, j3]*
       zb[j2, j4]*zb[j3, j6])/(s34*(s13 + s14 + s34)) - 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*za[j5, j6]*zb[j1, j3]*
       zb[j2, j6]*zb[j3, j6])/(s34*(s13 + s14 + s34))
 
helicityAmpLO["-", "+", "-", "+"] = 
    prefac4*((4*smeftC*Tq2q1*Tq3q4*za[j1, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j3]*za[j2, j5]*zb[j1, j6]*zb[j2, j4])/
        (s34*(s23 + s24 + s34)) - (4*smeftC*Tq2q1*Tq3q4*za[j2, j3]*za[j3, j5]*
         zb[j1, j6]*zb[j3, j4])/(s34*(s23 + s24 + s34)) - 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j4, j6])/
        (s34*(s13 + s14 + s34))) + 
     prefac3*((4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j1, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j3]*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4])/(s34*(s23 + s24 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j3]*za[j3, j5]*zb[j1, j6]*
         zb[j3, j4])/(s34*(s23 + s24 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*
         zb[j4, j6])/(s34*(s13 + s14 + s34)))
 
helicityAmpLO["-", "+", "+", "-"] = 
    prefac4*((4*smeftC*Tq2q1*Tq3q4*za[j1, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j4]*za[j2, j5]*zb[j1, j6]*zb[j2, j3])/
        (s34*(s23 + s24 + s34)) + (4*smeftC*Tq2q1*Tq3q4*za[j2, j4]*za[j4, j5]*
         zb[j1, j6]*zb[j3, j4])/(s34*(s23 + s24 + s34)) + 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j3, j6])/
        (s34*(s13 + s14 + s34))) + 
     prefac3*((4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j1, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j4]*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3])/(s34*(s23 + s24 + s34)) + 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j4]*za[j4, j5]*zb[j1, j6]*
         zb[j3, j4])/(s34*(s23 + s24 + s34)) + 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*
         zb[j3, j6])/(s34*(s13 + s14 + s34)))
 
helicityAmpLO["+", "-", "-", "+"] = 
    prefac4*((4*smeftC*Tq2q1*Tq3q4*za[j1, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j3]*za[j2, j5]*zb[j1, j6]*zb[j2, j4])/
        (s34*(s23 + s24 + s34)) - (4*smeftC*Tq2q1*Tq3q4*za[j2, j3]*za[j3, j5]*
         zb[j1, j6]*zb[j3, j4])/(s34*(s23 + s24 + s34)) - 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j4, j6])/
        (s34*(s13 + s14 + s34))) + 
     prefac3*((4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j1, j3]*za[j2, j5]*zb[j1, j4]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j3]*za[j2, j5]*zb[j1, j6]*
         zb[j2, j4])/(s34*(s23 + s24 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j3]*za[j3, j5]*zb[j1, j6]*
         zb[j3, j4])/(s34*(s23 + s24 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j4]*
         zb[j4, j6])/(s34*(s13 + s14 + s34)))
 
helicityAmpLO["+", "-", "+", "-"] = 
    prefac4*((4*smeftC*Tq2q1*Tq3q4*za[j1, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j4]*za[j2, j5]*zb[j1, j6]*zb[j2, j3])/
        (s34*(s23 + s24 + s34)) + (4*smeftC*Tq2q1*Tq3q4*za[j2, j4]*za[j4, j5]*
         zb[j1, j6]*zb[j3, j4])/(s34*(s23 + s24 + s34)) + 
       (4*smeftC*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j3, j6])/
        (s34*(s13 + s14 + s34))) + 
     prefac3*((4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j1, j4]*za[j2, j5]*zb[j1, j3]*
         zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j4]*za[j2, j5]*zb[j1, j6]*
         zb[j2, j3])/(s34*(s23 + s24 + s34)) + 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j4]*za[j4, j5]*zb[j1, j6]*
         zb[j3, j4])/(s34*(s23 + s24 + s34)) + 
       (4*(CSM + smeftC)*Tq2q1*Tq3q4*za[j2, j5]*za[j3, j4]*zb[j1, j3]*
         zb[j3, j6])/(s34*(s13 + s14 + s34)))
 
helicityAmpLO["+", "+", "-", "+"] = 
    (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j1, j5]*zb[j1, j2]*
       zb[j1, j4]*zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j3, j5]*zb[j1, j4]*
       zb[j1, j6]*zb[j2, j3])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*(s23 + 2*s24 + s34)*smeftA2*Tq2q1*Tq3q4*za[j3, j5]*zb[j1, j6]*
       zb[j2, j4])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j5]*za[j2, j3]*zb[j1, j2]*
       zb[j1, j6]*zb[j2, j4])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j1, j5]*za[j3, j4]*zb[j1, j4]*zb[j1, j6]*zb[j2, j4])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j4, j5]*zb[j1, j4]*
       zb[j1, j6]*zb[j2, j4])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j4, j5]*zb[j1, j6]*
       zb[j2, j4]^2)/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(s13 + 2*s14 + s34)*smeftA2*Tq2q1*Tq3q4*za[j3, j5]*zb[j1, j4]*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j4]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j3]*za[j4, j5]*zb[j1, j4]^2*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j1, j3]*za[j5, j6]*zb[j1, j4]*
       zb[j1, j6]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j2, j5]*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*zb[j2, j6])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j3]*za[j4, j5]*zb[j1, j4]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j2, j3]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j4]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*za[j3, j5]*zb[j1, j4]*
       zb[j2, j3]*zb[j4, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j4]*zb[j4, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(-s13 - s14 + s23 + s24)*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*
       za[j4, j5]*zb[j1, j4]*zb[j2, j4]*zb[j4, j6])/(s34*(s13 + s14 + s34)*
       (s23 + s24 + s34)) - (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*
       za[j5, j6]*zb[j1, j6]*zb[j2, j4]*zb[j4, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*za[j5, j6]*zb[j1, j4]*
       zb[j2, j6]*zb[j4, j6])/(s34*(s13 + s14 + s34))
 
helicityAmpLO["+", "+", "+", "-"] = 
    (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j1, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j1, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*(2*s23 + s24 + s34)*smeftA2*Tq2q1*Tq3q4*za[j4, j5]*zb[j1, j6]*
       zb[j2, j3])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j5]*za[j2, j4]*zb[j1, j2]*
       zb[j1, j6]*zb[j2, j3])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j1, j6]*zb[j2, j3])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j3])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j3, j5]*zb[j1, j6]*
       zb[j2, j3]^2)/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j4, j5]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j4])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*(2*s13 + s14 + s34)*smeftA2*Tq2q1*Tq3q4*za[j4, j5]*zb[j1, j3]*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j2, j5]*zb[j1, j2]*
       zb[j1, j3]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j1, j4]*za[j3, j5]*zb[j1, j3]^2*
       zb[j2, j6])/(s34*(s13 + s14 + s34)) - 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j1, j4]*za[j5, j6]*zb[j1, j3]*
       zb[j1, j6]*zb[j2, j6])/(s34*(s13 + s14 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j2, j5]*zb[j1, j2]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*(s13 + s14 + s23 + s24 + 2*s34)*smeftA2*Tq2q1*Tq3q4*
       za[j2, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j6])/
      (s34*(s13 + s14 + s34)*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j2, j4]*za[j4, j5]*zb[j1, j4]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j2, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j3]*zb[j2, j6])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*(-s13 - s14 + s23 + s24)*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*
       za[j3, j5]*zb[j1, j3]*zb[j2, j3]*zb[j3, j6])/(s34*(s13 + s14 + s34)*
       (s23 + s24 + s34)) + (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*
       za[j4, j5]*zb[j1, j4]*zb[j2, j3]*zb[j3, j6])/(s34*(s23 + s24 + s34)) + 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*za[j5, j6]*zb[j1, j6]*
       zb[j2, j3]*zb[j3, j6])/(s34*(s23 + s24 + s34)) - 
     (4*prefac3*smeftA2*Tq2q1*Tq3q4*za[j3, j4]*za[j4, j5]*zb[j1, j3]*
       zb[j2, j4]*zb[j3, j6])/(s34*(s13 + s14 + s34)) - 
     (8*prefac4*smeftA*Tq2q1*Tq3q4*za[j3, j4]*za[j5, j6]*zb[j1, j3]*
       zb[j2, j6]*zb[j3, j6])/(s34*(s13 + s14 + s34))


==> anc/HelicityAmp_V.m <==
helicityAmpLO["-", "-"] = 2*prefac3*smeftB2*
      (za[j1, j2]*za[j1, j3]*zb[j1, j4] - za[j1, j2]*za[j2, j3]*zb[j2, j4]) + 
     4*prefac4*smeftB*za[j1, j3]*za[j2, j3]*zb[j3, j4]
 
helicityAmpLO["-", "+"] = 2*prefac3*smeftD*za[j1, j3]*zb[j2, j4] + 
     2*prefac4*smeftD*za[j1, j3]*zb[j2, j4]
 
helicityAmpLO["+", "-"] = 2*prefac4*smeftC*za[j2, j3]*zb[j1, j4] + 
     2*prefac3*(CSM + smeftC)*za[j2, j3]*zb[j1, j4]
 
helicityAmpLO["+", "+"] = -4*prefac4*smeftA*za[j3, j4]*zb[j1, j4]*
      zb[j2, j4] + 2*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
       za[j2, j3]*zb[j1, j2]*zb[j2, j4])
 
helicityAmpNLO["-", "-"] = 
    (-2*CF*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4]))/ep^2 + 
     (CF*prefac3*smeftB2*(-3 - 2*Log[-(mu2/s12)])*
       (za[j1, j2]*za[j1, j3]*zb[j1, j4] - za[j1, j2]*za[j2, j3]*zb[j2, j4]))/
      ep + (CF*prefac3*smeftB2*(-48 + Pi^2 - 24*Log[-(mu2/s12)] - 
        6*Log[-(mu2/s12)]^2)*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4]))/6 - 
     (4*CF*prefac4*smeftB*za[j1, j3]*za[j2, j3]*zb[j3, j4])/ep^2 + 
     (2*CF*prefac4*smeftB*(-3 - 2*Log[-(mu2/s12)])*za[j1, j3]*za[j2, j3]*
       zb[j3, j4])/ep + (CF*prefac4*smeftB*(-48 + Pi^2 - 24*Log[-(mu2/s12)] - 
        6*Log[-(mu2/s12)]^2)*za[j1, j3]*za[j2, j3]*zb[j3, j4])/3 + 
     (CF*ep*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4])*(-96 + 2*Pi^2 - 
        48*Log[-(mu2/s12)] + Pi^2*Log[-(mu2/s12)] - 12*Log[-(mu2/s12)]^2 - 
        2*Log[-(mu2/s12)]^3 + 28*Zeta[3]))/6 + 
     (CF*ep^2*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4])*(-23040 + 480*Pi^2 + 47*Pi^4 - 
        11520*Log[-(mu2/s12)] + 240*Pi^2*Log[-(mu2/s12)] - 
        2880*Log[-(mu2/s12)]^2 + 60*Pi^2*Log[-(mu2/s12)]^2 - 
        480*Log[-(mu2/s12)]^3 - 60*Log[-(mu2/s12)]^4 + 6720*Zeta[3] + 
        3360*Log[-(mu2/s12)]*Zeta[3]))/720 + 
     (CF*ep*prefac4*smeftB*(6*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        6*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] - 84*za[j1, j3]*za[j2, j3]*
         zb[j3, j4] + 2*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        48*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        12*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        2*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        28*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3]))/3 + 
     (CF*ep^2*prefac4*smeftB*(2160*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] + 
        720*y*Log[-(mu2/s12)]*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        2160*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] - 720*x*Log[-(mu2/s12)]*
         za[j1, j2]*za[j2, j3]*zb[j2, j4] - 18720*za[j1, j3]*za[j2, j3]*
         zb[j3, j4] + 480*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        47*Pi^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 10080*Log[-(mu2/s12)]*
         za[j1, j3]*za[j2, j3]*zb[j3, j4] + 240*Pi^2*Log[-(mu2/s12)]*
         za[j1, j3]*za[j2, j3]*zb[j3, j4] - 2880*Log[-(mu2/s12)]^2*za[j1, j3]*
         za[j2, j3]*zb[j3, j4] + 60*Pi^2*Log[-(mu2/s12)]^2*za[j1, j3]*
         za[j2, j3]*zb[j3, j4] - 480*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*
         zb[j3, j4] - 60*Log[-(mu2/s12)]^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        6720*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] + 
        3360*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3]))/360
 
helicityAmpNLO["-", "+"] = 2*za[j1, j3]*zb[j2, j4]*
      (-((CF*prefac3*smeftD)/ep^2) - (CF*prefac3*smeftD*
         (3 + 2*Log[-(mu2/s12)]))/(2*ep) + 
       (CF*prefac3*smeftD*(-48 + Pi^2 - 6*Log[-(mu2/s12)]*
           (3 + Log[-(mu2/s12)])))/12 + (CF*ep*prefac3*smeftD*
         (-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*(-48 + Pi^2 - Log[-(mu2/s12)]*
             (9 + 2*Log[-(mu2/s12)])) + 56*Zeta[3]))/24 + 
       (CF*ep^2*prefac3*smeftD*(480*Pi^2 + 47*Pi^4 - 60*Log[-(mu2/s12)]*
           (192 - 3*Pi^2 + Log[-(mu2/s12)]*(48 - Pi^2 + Log[-(mu2/s12)]*(6 + 
                Log[-(mu2/s12)])) - 56*Zeta[3]) + 720*(-32 + 7*Zeta[3])))/
        1440) + 2*za[j1, j3]*zb[j2, j4]*(-((CF*prefac4*smeftD)/ep^2) - 
       (CF*prefac4*smeftD*(3 + 2*Log[-(mu2/s12)]))/(2*ep) + 
       (CF*prefac4*smeftD*(-48 + Pi^2 - 6*Log[-(mu2/s12)]*
           (3 + Log[-(mu2/s12)])))/12 + (CF*ep*prefac4*smeftD*
         (-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*(-48 + Pi^2 - Log[-(mu2/s12)]*
             (9 + 2*Log[-(mu2/s12)])) + 56*Zeta[3]))/24 + 
       (CF*ep^2*prefac4*smeftD*(480*Pi^2 + 47*Pi^4 - 60*Log[-(mu2/s12)]*
           (192 - 3*Pi^2 + Log[-(mu2/s12)]*(48 - Pi^2 + Log[-(mu2/s12)]*(6 + 
                Log[-(mu2/s12)])) - 56*Zeta[3]) + 720*(-32 + 7*Zeta[3])))/
        1440)
 
helicityAmpNLO["+", "-"] = 2*za[j2, j3]*zb[j1, j4]*
      (-((CF*prefac4*smeftC)/ep^2) - (CF*prefac4*smeftC*
         (3 + 2*Log[-(mu2/s12)]))/(2*ep) + 
       (CF*prefac4*smeftC*(-48 + Pi^2 - 6*Log[-(mu2/s12)]*
           (3 + Log[-(mu2/s12)])))/12 + (CF*ep*prefac4*smeftC*
         (-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*(-48 + Pi^2 - Log[-(mu2/s12)]*
             (9 + 2*Log[-(mu2/s12)])) + 56*Zeta[3]))/24 + 
       (CF*ep^2*prefac4*smeftC*(480*Pi^2 + 47*Pi^4 - 60*Log[-(mu2/s12)]*
           (192 - 3*Pi^2 + Log[-(mu2/s12)]*(48 - Pi^2 + Log[-(mu2/s12)]*(6 + 
                Log[-(mu2/s12)])) - 56*Zeta[3]) + 720*(-32 + 7*Zeta[3])))/
        1440) + 2*za[j2, j3]*zb[j1, j4]*
      (-((CF*prefac3*(CSM + smeftC))/ep^2) - 
       (CF*prefac3*(CSM + smeftC)*(3 + 2*Log[-(mu2/s12)]))/(2*ep) + 
       (CF*prefac3*(CSM + smeftC)*(-48 + Pi^2 - 6*Log[-(mu2/s12)]*
           (3 + Log[-(mu2/s12)])))/12 + (CF*ep*prefac3*(CSM + smeftC)*
         (-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*(-48 + Pi^2 - Log[-(mu2/s12)]*
             (9 + 2*Log[-(mu2/s12)])) + 56*Zeta[3]))/24 + 
       (CF*ep^2*prefac3*(CSM + smeftC)*(480*Pi^2 + 47*Pi^4 - 
          60*Log[-(mu2/s12)]*(192 - 3*Pi^2 + Log[-(mu2/s12)]*
             (48 - Pi^2 + Log[-(mu2/s12)]*(6 + Log[-(mu2/s12)])) - 
            56*Zeta[3]) + 720*(-32 + 7*Zeta[3])))/1440)
 
helicityAmpNLO["+", "+"] = (4*CF*prefac4*smeftA*za[j3, j4]*zb[j1, j4]*
       zb[j2, j4])/ep^2 - (2*CF*prefac4*smeftA*(-3 - 2*Log[-(mu2/s12)])*
       za[j3, j4]*zb[j1, j4]*zb[j2, j4])/ep - 
     (CF*prefac4*smeftA*(-48 + Pi^2 - 24*Log[-(mu2/s12)] - 
        6*Log[-(mu2/s12)]^2)*za[j3, j4]*zb[j1, j4]*zb[j2, j4])/3 - 
     (2*CF*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/ep^2 + 
     (CF*prefac3*smeftA2*(-3 - 2*Log[-(mu2/s12)])*
       (za[j1, j3]*zb[j1, j2]*zb[j1, j4] - za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/
      ep + (CF*prefac3*smeftA2*(-48 + Pi^2 - 24*Log[-(mu2/s12)] - 
        6*Log[-(mu2/s12)]^2)*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/6 + 
     (CF*ep*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4])*(-96 + 2*Pi^2 - 
        48*Log[-(mu2/s12)] + Pi^2*Log[-(mu2/s12)] - 12*Log[-(mu2/s12)]^2 - 
        2*Log[-(mu2/s12)]^3 + 28*Zeta[3]))/6 + 
     (CF*ep^2*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4])*(-23040 + 480*Pi^2 + 47*Pi^4 - 
        11520*Log[-(mu2/s12)] + 240*Pi^2*Log[-(mu2/s12)] - 
        2880*Log[-(mu2/s12)]^2 + 60*Pi^2*Log[-(mu2/s12)]^2 - 
        480*Log[-(mu2/s12)]^3 - 60*Log[-(mu2/s12)]^4 + 6720*Zeta[3] + 
        3360*Log[-(mu2/s12)]*Zeta[3]))/720 + 
     (CF*ep*prefac4*smeftA*(6*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        6*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] + 84*za[j3, j4]*zb[j1, j4]*
         zb[j2, j4] - 2*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        48*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        12*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        2*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        28*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3]))/3 - 
     (CF*ep^2*prefac4*smeftA*(-2160*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        720*y*Log[-(mu2/s12)]*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
        2160*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] + 720*x*Log[-(mu2/s12)]*
         za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 18720*za[j3, j4]*zb[j1, j4]*
         zb[j2, j4] + 480*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        47*Pi^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 10080*Log[-(mu2/s12)]*
         za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 240*Pi^2*Log[-(mu2/s12)]*
         za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 2880*Log[-(mu2/s12)]^2*za[j3, j4]*
         zb[j1, j4]*zb[j2, j4] + 60*Pi^2*Log[-(mu2/s12)]^2*za[j3, j4]*
         zb[j1, j4]*zb[j2, j4] - 480*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*
         zb[j2, j4] - 60*Log[-(mu2/s12)]^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        6720*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] + 
        3360*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3]))/360
 
helicityAmpNNLO["-", "-"] = 
    (cf2*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4]))/ep^4 - 
     (prefac3*smeftB2*(11*cacf - 24*beta0*CF - 36*cf2 - 2*cfnf - 
        24*cf2*Log[-(mu2/s12)])*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4]))/(12*ep^3) + 
     (prefac3*smeftB2*(-199*cacf + 126*beta0*CF + 369*cf2 + 34*cfnf + 
        3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
        72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
        12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*
       (za[j1, j2]*za[j1, j3]*zb[j1, j4] - za[j1, j2]*za[j2, j3]*zb[j2, j4]))/
      (36*ep^2) + (2*cf2*prefac4*smeftB*za[j1, j3]*za[j2, j3]*zb[j3, j4])/
      ep^4 - (prefac4*smeftB*(11*cacf - 24*beta0*CF - 36*cf2 - 2*cfnf - 
        24*cf2*Log[-(mu2/s12)])*za[j1, j3]*za[j2, j3]*zb[j3, j4])/(6*ep^3) + 
     (prefac4*smeftB*(-199*cacf + 126*beta0*CF + 369*cf2 + 34*cfnf + 
        3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
        72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
        12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*za[j1, j3]*
       za[j2, j3]*zb[j3, j4])/(18*ep^2) - 
     (prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4])*(4129*cacf - 1728*beta0*CF - 
        5967*cf2 - 706*cfnf + 33*cacf*Pi^2 + 36*beta0*CF*Pi^2 + 18*cf2*Pi^2 - 
        6*cfnf*Pi^2 + 2388*cacf*Log[-(mu2/s12)] - 864*beta0*CF*
         Log[-(mu2/s12)] - 4752*cf2*Log[-(mu2/s12)] - 
        408*cfnf*Log[-(mu2/s12)] - 36*cacf*Pi^2*Log[-(mu2/s12)] + 
        72*cf2*Pi^2*Log[-(mu2/s12)] + 396*cacf*Log[-(mu2/s12)]^2 - 
        216*beta0*CF*Log[-(mu2/s12)]^2 - 1620*cf2*Log[-(mu2/s12)]^2 - 
        72*cfnf*Log[-(mu2/s12)]^2 - 288*cf2*Log[-(mu2/s12)]^3 - 
        1404*cacf*Zeta[3] + 2304*cf2*Zeta[3]))/(216*ep) - 
     (prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4])*(260950*cacf - 51840*beta0*CF - 
        271080*cf2 - 40780*cfnf + 3525*cacf*Pi^2 + 1080*beta0*CF*Pi^2 - 
        540*cf2*Pi^2 - 510*cfnf*Pi^2 - 396*cacf*Pi^4 + 585*cf2*Pi^4 + 
        147000*cacf*Log[-(mu2/s12)] - 25920*beta0*CF*Log[-(mu2/s12)] - 
        207360*cf2*Log[-(mu2/s12)] - 23520*cfnf*Log[-(mu2/s12)] + 
        990*cacf*Pi^2*Log[-(mu2/s12)] + 540*beta0*CF*Pi^2*Log[-(mu2/s12)] + 
        810*cf2*Pi^2*Log[-(mu2/s12)] - 180*cfnf*Pi^2*Log[-(mu2/s12)] + 
        35820*cacf*Log[-(mu2/s12)]^2 - 6480*beta0*CF*Log[-(mu2/s12)]^2 - 
        74520*cf2*Log[-(mu2/s12)]^2 - 6120*cfnf*Log[-(mu2/s12)]^2 - 
        540*cacf*Pi^2*Log[-(mu2/s12)]^2 + 1080*cf2*Pi^2*Log[-(mu2/s12)]^2 + 
        3960*cacf*Log[-(mu2/s12)]^3 - 1080*beta0*CF*Log[-(mu2/s12)]^3 - 
        16740*cf2*Log[-(mu2/s12)]^3 - 720*cfnf*Log[-(mu2/s12)]^3 - 
        2160*cf2*Log[-(mu2/s12)]^4 - 106740*cacf*Zeta[3] + 
        15120*beta0*CF*Zeta[3] + 127440*cf2*Zeta[3] + 4680*cfnf*Zeta[3] - 
        42120*cacf*Log[-(mu2/s12)]*Zeta[3] + 69120*cf2*Log[-(mu2/s12)]*
         Zeta[3]))/3240 - (prefac4*smeftB*(216*cf2*y*za[j1, j2]*za[j1, j3]*
         zb[j1, j4] - 216*cf2*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 
        4129*cacf*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 1728*beta0*CF*za[j1, j3]*
         za[j2, j3]*zb[j3, j4] - 5535*cf2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        706*cfnf*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 33*cacf*Pi^2*za[j1, j3]*
         za[j2, j3]*zb[j3, j4] + 36*beta0*CF*Pi^2*za[j1, j3]*za[j2, j3]*
         zb[j3, j4] + 18*cf2*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        6*cfnf*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        2388*cacf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        864*beta0*CF*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        4752*cf2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        408*cfnf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        36*cacf*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        72*cf2*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        396*cacf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        216*beta0*CF*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        1620*cf2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        72*cfnf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        288*cf2*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        1404*cacf*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] + 
        2304*cf2*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3]))/(108*ep) + 
     (prefac4*smeftB*(5940*cacf*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        3240*beta0*CF*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        14580*cf2*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 1080*cfnf*y*za[j1, j2]*
         za[j1, j3]*zb[j1, j4] - 6480*cf2*y*Log[-(mu2/s12)]*za[j1, j2]*
         za[j1, j3]*zb[j1, j4] - 5940*cacf*x*za[j1, j2]*za[j2, j3]*
         zb[j2, j4] + 3240*beta0*CF*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 
        14580*cf2*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 1080*cfnf*x*za[j1, j2]*
         za[j2, j3]*zb[j2, j4] + 6480*cf2*x*Log[-(mu2/s12)]*za[j1, j2]*
         za[j2, j3]*zb[j2, j4] - 249070*cacf*za[j1, j3]*za[j2, j3]*
         zb[j3, j4] + 45360*beta0*CF*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        241920*cf2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 38620*cfnf*za[j1, j3]*
         za[j2, j3]*zb[j3, j4] - 3525*cacf*Pi^2*za[j1, j3]*za[j2, j3]*
         zb[j3, j4] - 1080*beta0*CF*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        540*cf2*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        510*cfnf*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        396*cacf*Pi^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        585*cf2*Pi^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        147000*cacf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        25920*beta0*CF*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        194400*cf2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        23520*cfnf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        990*cacf*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        540*beta0*CF*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        810*cf2*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        180*cfnf*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        35820*cacf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        6480*beta0*CF*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        74520*cf2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        6120*cfnf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        540*cacf*Pi^2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        1080*cf2*Pi^2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
        3960*cacf*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        1080*beta0*CF*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        16740*cf2*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        720*cfnf*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        2160*cf2*Log[-(mu2/s12)]^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
        106740*cacf*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] - 
        15120*beta0*CF*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] - 
        127440*cf2*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] - 
        4680*cfnf*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] + 
        42120*cacf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] - 
        69120*cf2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3]))/
      1620
 
helicityAmpNNLO["-", "+"] = 2*za[j1, j3]*zb[j2, j4]*
      ((cf2*prefac3*smeftD)/(2*ep^4) + 
       (prefac3*smeftD*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
          24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
       (prefac3*smeftD*(108*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
          cacf*(-166 + 3*Pi^2) + (-66*cacf + 12*(6*beta0*CF + 18*cf2 + cfnf))*
           Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2))/(72*ep^2) + 
       (prefac3*smeftD*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
          36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
            28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
          36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
          288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
          cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
       (prefac3*smeftD*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
            cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
          720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
          4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 792*Pi^4 + 
            168120*Zeta[3]) - 60*Log[-(mu2/s12)]*(-5967*cf2 - 706*cfnf - 
            6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
            cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
          5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
             (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 
              26*Pi^4 + 4176*Zeta[3]))))/12960) + 2*za[j1, j3]*zb[j2, j4]*
      ((cf2*prefac4*smeftD)/(2*ep^4) + 
       (prefac4*smeftD*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
          24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
       (prefac4*smeftD*(108*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
          cacf*(-166 + 3*Pi^2) + (-66*cacf + 12*(6*beta0*CF + 18*cf2 + cfnf))*
           Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2))/(72*ep^2) + 
       (prefac4*smeftD*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
          36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
            28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
          36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
          288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
          cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
       (prefac4*smeftD*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
            cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
          720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
          4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 792*Pi^4 + 
            168120*Zeta[3]) - 60*Log[-(mu2/s12)]*(-5967*cf2 - 706*cfnf - 
            6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
            cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
          5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
             (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 
              26*Pi^4 + 4176*Zeta[3]))))/12960)
 
helicityAmpNNLO["+", "-"] = 2*za[j2, j3]*zb[j1, j4]*
      ((cf2*prefac4*smeftC)/(2*ep^4) + 
       (prefac4*smeftC*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
          24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
       (prefac4*smeftC*(108*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
          cacf*(-166 + 3*Pi^2) + (-66*cacf + 12*(6*beta0*CF + 18*cf2 + cfnf))*
           Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2))/(72*ep^2) + 
       (prefac4*smeftC*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
          36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
            28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
          36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
          288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
          cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
       (prefac4*smeftC*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
            cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
          720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
          4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 792*Pi^4 + 
            168120*Zeta[3]) - 60*Log[-(mu2/s12)]*(-5967*cf2 - 706*cfnf - 
            6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
            cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
          5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
             (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 
              26*Pi^4 + 4176*Zeta[3]))))/12960) + 2*za[j2, j3]*zb[j1, j4]*
      ((cf2*prefac3*(CSM + smeftC))/(2*ep^4) + 
       (prefac3*(CSM + smeftC)*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
          24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
       (prefac3*(CSM + smeftC)*(108*beta0*CF + 369*cf2 + 28*cfnf - 
          6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2) + 
          (-66*cacf + 12*(6*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)] + 
          72*cf2*Log[-(mu2/s12)]^2))/(72*ep^2) + 
       (prefac3*(CSM + smeftC)*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
          36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
            28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
          36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
          288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
          cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
       (prefac3*(CSM + smeftC)*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 
            6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
          720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
          4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 792*Pi^4 + 
            168120*Zeta[3]) - 60*Log[-(mu2/s12)]*(-5967*cf2 - 706*cfnf - 
            6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
            cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
          5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
             (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 
              26*Pi^4 + 4176*Zeta[3]))))/12960)
 
helicityAmpNNLO["+", "+"] = (-2*cf2*prefac4*smeftA*za[j3, j4]*zb[j1, j4]*
       zb[j2, j4])/ep^4 + (prefac4*smeftA*(11*cacf - 24*beta0*CF - 36*cf2 - 
        2*cfnf - 24*cf2*Log[-(mu2/s12)])*za[j3, j4]*zb[j1, j4]*zb[j2, j4])/
      (6*ep^3) - (prefac4*smeftA*(-199*cacf + 126*beta0*CF + 369*cf2 + 
        34*cfnf + 3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
        72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
        12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*za[j3, j4]*
       zb[j1, j4]*zb[j2, j4])/(18*ep^2) + 
     (cf2*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/ep^4 - 
     (prefac3*smeftA2*(11*cacf - 24*beta0*CF - 36*cf2 - 2*cfnf - 
        24*cf2*Log[-(mu2/s12)])*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/(12*ep^3) + 
     (prefac3*smeftA2*(-199*cacf + 126*beta0*CF + 369*cf2 + 34*cfnf + 
        3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
        72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
        12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*
       (za[j1, j3]*zb[j1, j2]*zb[j1, j4] - za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/
      (36*ep^2) - (prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4])*(4129*cacf - 1728*beta0*CF - 
        5967*cf2 - 706*cfnf + 33*cacf*Pi^2 + 36*beta0*CF*Pi^2 + 18*cf2*Pi^2 - 
        6*cfnf*Pi^2 + 2388*cacf*Log[-(mu2/s12)] - 864*beta0*CF*
         Log[-(mu2/s12)] - 4752*cf2*Log[-(mu2/s12)] - 
        408*cfnf*Log[-(mu2/s12)] - 36*cacf*Pi^2*Log[-(mu2/s12)] + 
        72*cf2*Pi^2*Log[-(mu2/s12)] + 396*cacf*Log[-(mu2/s12)]^2 - 
        216*beta0*CF*Log[-(mu2/s12)]^2 - 1620*cf2*Log[-(mu2/s12)]^2 - 
        72*cfnf*Log[-(mu2/s12)]^2 - 288*cf2*Log[-(mu2/s12)]^3 - 
        1404*cacf*Zeta[3] + 2304*cf2*Zeta[3]))/(216*ep) - 
     (prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4])*(260950*cacf - 51840*beta0*CF - 
        271080*cf2 - 40780*cfnf + 3525*cacf*Pi^2 + 1080*beta0*CF*Pi^2 - 
        540*cf2*Pi^2 - 510*cfnf*Pi^2 - 396*cacf*Pi^4 + 585*cf2*Pi^4 + 
        147000*cacf*Log[-(mu2/s12)] - 25920*beta0*CF*Log[-(mu2/s12)] - 
        207360*cf2*Log[-(mu2/s12)] - 23520*cfnf*Log[-(mu2/s12)] + 
        990*cacf*Pi^2*Log[-(mu2/s12)] + 540*beta0*CF*Pi^2*Log[-(mu2/s12)] + 
        810*cf2*Pi^2*Log[-(mu2/s12)] - 180*cfnf*Pi^2*Log[-(mu2/s12)] + 
        35820*cacf*Log[-(mu2/s12)]^2 - 6480*beta0*CF*Log[-(mu2/s12)]^2 - 
        74520*cf2*Log[-(mu2/s12)]^2 - 6120*cfnf*Log[-(mu2/s12)]^2 - 
        540*cacf*Pi^2*Log[-(mu2/s12)]^2 + 1080*cf2*Pi^2*Log[-(mu2/s12)]^2 + 
        3960*cacf*Log[-(mu2/s12)]^3 - 1080*beta0*CF*Log[-(mu2/s12)]^3 - 
        16740*cf2*Log[-(mu2/s12)]^3 - 720*cfnf*Log[-(mu2/s12)]^3 - 
        2160*cf2*Log[-(mu2/s12)]^4 - 106740*cacf*Zeta[3] + 
        15120*beta0*CF*Zeta[3] + 127440*cf2*Zeta[3] + 4680*cfnf*Zeta[3] - 
        42120*cacf*Log[-(mu2/s12)]*Zeta[3] + 69120*cf2*Log[-(mu2/s12)]*
         Zeta[3]))/3240 - (prefac4*smeftA*(216*cf2*y*za[j1, j3]*zb[j1, j2]*
         zb[j1, j4] - 216*cf2*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
        4129*cacf*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 1728*beta0*CF*za[j3, j4]*
         zb[j1, j4]*zb[j2, j4] + 5535*cf2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        706*cfnf*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 33*cacf*Pi^2*za[j3, j4]*
         zb[j1, j4]*zb[j2, j4] - 36*beta0*CF*Pi^2*za[j3, j4]*zb[j1, j4]*
         zb[j2, j4] - 18*cf2*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        6*cfnf*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        2388*cacf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        864*beta0*CF*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        4752*cf2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        408*cfnf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        36*cacf*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        72*cf2*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        396*cacf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        216*beta0*CF*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        1620*cf2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        72*cfnf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        288*cf2*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        1404*cacf*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
        2304*cf2*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3]))/(108*ep) - 
     (prefac4*smeftA*(-5940*cacf*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
        3240*beta0*CF*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
        14580*cf2*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 1080*cfnf*y*za[j1, j3]*
         zb[j1, j2]*zb[j1, j4] + 6480*cf2*y*Log[-(mu2/s12)]*za[j1, j3]*
         zb[j1, j2]*zb[j1, j4] + 5940*cacf*x*za[j2, j3]*zb[j1, j2]*
         zb[j2, j4] - 3240*beta0*CF*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
        14580*cf2*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 1080*cfnf*x*za[j2, j3]*
         zb[j1, j2]*zb[j2, j4] - 6480*cf2*x*Log[-(mu2/s12)]*za[j2, j3]*
         zb[j1, j2]*zb[j2, j4] - 249070*cacf*za[j3, j4]*zb[j1, j4]*
         zb[j2, j4] + 45360*beta0*CF*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        241920*cf2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 38620*cfnf*za[j3, j4]*
         zb[j1, j4]*zb[j2, j4] - 3525*cacf*Pi^2*za[j3, j4]*zb[j1, j4]*
         zb[j2, j4] - 1080*beta0*CF*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        540*cf2*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        510*cfnf*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        396*cacf*Pi^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        585*cf2*Pi^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        147000*cacf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        25920*beta0*CF*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        194400*cf2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        23520*cfnf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        990*cacf*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        540*beta0*CF*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        810*cf2*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        180*cfnf*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        35820*cacf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        6480*beta0*CF*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        74520*cf2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        6120*cfnf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        540*cacf*Pi^2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        1080*cf2*Pi^2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
        3960*cacf*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        1080*beta0*CF*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        16740*cf2*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        720*cfnf*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        2160*cf2*Log[-(mu2/s12)]^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
        106740*cacf*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
        15120*beta0*CF*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
        127440*cf2*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
        4680*cfnf*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] + 
        42120*cacf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
        69120*cf2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3]))/
      1620
helicityAmpLO["-", "-"] = 
    Dq2q1*(2*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
        za[j1, j2]*za[j2, j3]*zb[j2, j4]) + 4*prefac4*smeftB*za[j1, j3]*
       za[j2, j3]*zb[j3, j4])
 
helicityAmpLO["-", "+"] = Dq2q1*(2*prefac3*smeftD*za[j1, j3]*zb[j2, j4] + 
      2*prefac4*smeftD*za[j1, j3]*zb[j2, j4])
 
helicityAmpLO["+", "-"] = Dq2q1*(2*prefac4*smeftC*za[j2, j3]*zb[j1, j4] + 
      2*prefac3*(CSM + smeftC)*za[j2, j3]*zb[j1, j4])
 
helicityAmpLO["+", "+"] = Dq2q1*(-4*prefac4*smeftA*za[j3, j4]*zb[j1, j4]*
       zb[j2, j4] + 2*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
        za[j2, j3]*zb[j1, j2]*zb[j2, j4]))
 
helicityAmpNLO["-", "-"] = 
    Dq2q1*((-2*CF*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         za[j1, j2]*za[j2, j3]*zb[j2, j4]))/ep^2 + 
      (CF*prefac3*smeftB2*(-3 - 2*Log[-(mu2/s12)])*
        (za[j1, j2]*za[j1, j3]*zb[j1, j4] - za[j1, j2]*za[j2, j3]*
          zb[j2, j4]))/ep + (CF*prefac3*smeftB2*(-48 + Pi^2 - 
         24*Log[-(mu2/s12)] - 6*Log[-(mu2/s12)]^2)*
        (za[j1, j2]*za[j1, j3]*zb[j1, j4] - za[j1, j2]*za[j2, j3]*
          zb[j2, j4]))/6 - (4*CF*prefac4*smeftB*za[j1, j3]*za[j2, j3]*
        zb[j3, j4])/ep^2 + (2*CF*prefac4*smeftB*(-3 - 2*Log[-(mu2/s12)])*
        za[j1, j3]*za[j2, j3]*zb[j3, j4])/ep + 
      (CF*prefac4*smeftB*(-48 + Pi^2 - 24*Log[-(mu2/s12)] - 
         6*Log[-(mu2/s12)]^2)*za[j1, j3]*za[j2, j3]*zb[j3, j4])/3 + 
      (CF*ep*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         za[j1, j2]*za[j2, j3]*zb[j2, j4])*(-96 + 2*Pi^2 - 
         48*Log[-(mu2/s12)] + Pi^2*Log[-(mu2/s12)] - 12*Log[-(mu2/s12)]^2 - 
         2*Log[-(mu2/s12)]^3 + 28*Zeta[3]))/6 + 
      (CF*ep^2*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         za[j1, j2]*za[j2, j3]*zb[j2, j4])*(-23040 + 480*Pi^2 + 47*Pi^4 - 
         11520*Log[-(mu2/s12)] + 240*Pi^2*Log[-(mu2/s12)] - 
         2880*Log[-(mu2/s12)]^2 + 60*Pi^2*Log[-(mu2/s12)]^2 - 
         480*Log[-(mu2/s12)]^3 - 60*Log[-(mu2/s12)]^4 + 6720*Zeta[3] + 
         3360*Log[-(mu2/s12)]*Zeta[3]))/720 + 
      (CF*ep*prefac4*smeftB*(6*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         6*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] - 84*za[j1, j3]*za[j2, j3]*
          zb[j3, j4] + 2*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         48*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         12*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         2*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         28*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3]))/3 + 
      (CF*ep^2*prefac4*smeftB*(2160*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] + 
         720*y*Log[-(mu2/s12)]*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         2160*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] - 720*x*Log[-(mu2/s12)]*
          za[j1, j2]*za[j2, j3]*zb[j2, j4] - 18720*za[j1, j3]*za[j2, j3]*
          zb[j3, j4] + 480*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         47*Pi^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 10080*Log[-(mu2/s12)]*
          za[j1, j3]*za[j2, j3]*zb[j3, j4] + 240*Pi^2*Log[-(mu2/s12)]*
          za[j1, j3]*za[j2, j3]*zb[j3, j4] - 2880*Log[-(mu2/s12)]^2*
          za[j1, j3]*za[j2, j3]*zb[j3, j4] + 60*Pi^2*Log[-(mu2/s12)]^2*
          za[j1, j3]*za[j2, j3]*zb[j3, j4] - 480*Log[-(mu2/s12)]^3*za[j1, j3]*
          za[j2, j3]*zb[j3, j4] - 60*Log[-(mu2/s12)]^4*za[j1, j3]*za[j2, j3]*
          zb[j3, j4] + 6720*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] + 
         3360*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3]))/360)
 
helicityAmpNLO["-", "+"] = Dq2q1*(2*za[j1, j3]*zb[j2, j4]*
       (-((CF*prefac3*smeftD)/ep^2) - (CF*prefac3*smeftD*
          (3 + 2*Log[-(mu2/s12)]))/(2*ep) + 
        (CF*prefac3*smeftD*(-48 + Pi^2 - 6*Log[-(mu2/s12)]*
            (3 + Log[-(mu2/s12)])))/12 + (CF*ep*prefac3*smeftD*
          (-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*(-48 + Pi^2 - Log[-(mu2/s12)]*
              (9 + 2*Log[-(mu2/s12)])) + 56*Zeta[3]))/24 + 
        (CF*ep^2*prefac3*smeftD*(480*Pi^2 + 47*Pi^4 - 60*Log[-(mu2/s12)]*
            (192 - 3*Pi^2 + Log[-(mu2/s12)]*(48 - Pi^2 + Log[-(mu2/s12)]*
                (6 + Log[-(mu2/s12)])) - 56*Zeta[3]) + 
           720*(-32 + 7*Zeta[3])))/1440) + 2*za[j1, j3]*zb[j2, j4]*
       (-((CF*prefac4*smeftD)/ep^2) - (CF*prefac4*smeftD*
          (3 + 2*Log[-(mu2/s12)]))/(2*ep) + 
        (CF*prefac4*smeftD*(-48 + Pi^2 - 6*Log[-(mu2/s12)]*
            (3 + Log[-(mu2/s12)])))/12 + (CF*ep*prefac4*smeftD*
          (-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*(-48 + Pi^2 - Log[-(mu2/s12)]*
              (9 + 2*Log[-(mu2/s12)])) + 56*Zeta[3]))/24 + 
        (CF*ep^2*prefac4*smeftD*(480*Pi^2 + 47*Pi^4 - 60*Log[-(mu2/s12)]*
            (192 - 3*Pi^2 + Log[-(mu2/s12)]*(48 - Pi^2 + Log[-(mu2/s12)]*
                (6 + Log[-(mu2/s12)])) - 56*Zeta[3]) + 
           720*(-32 + 7*Zeta[3])))/1440))
 
helicityAmpNLO["+", "-"] = Dq2q1*(2*za[j2, j3]*zb[j1, j4]*
       (-((CF*prefac4*smeftC)/ep^2) - (CF*prefac4*smeftC*
          (3 + 2*Log[-(mu2/s12)]))/(2*ep) + 
        (CF*prefac4*smeftC*(-48 + Pi^2 - 6*Log[-(mu2/s12)]*
            (3 + Log[-(mu2/s12)])))/12 + (CF*ep*prefac4*smeftC*
          (-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*(-48 + Pi^2 - Log[-(mu2/s12)]*
              (9 + 2*Log[-(mu2/s12)])) + 56*Zeta[3]))/24 + 
        (CF*ep^2*prefac4*smeftC*(480*Pi^2 + 47*Pi^4 - 60*Log[-(mu2/s12)]*
            (192 - 3*Pi^2 + Log[-(mu2/s12)]*(48 - Pi^2 + Log[-(mu2/s12)]*
                (6 + Log[-(mu2/s12)])) - 56*Zeta[3]) + 
           720*(-32 + 7*Zeta[3])))/1440) + 2*za[j2, j3]*zb[j1, j4]*
       (-((CF*prefac3*(CSM + smeftC))/ep^2) - (CF*prefac3*(CSM + smeftC)*
          (3 + 2*Log[-(mu2/s12)]))/(2*ep) + (CF*prefac3*(CSM + smeftC)*
          (-48 + Pi^2 - 6*Log[-(mu2/s12)]*(3 + Log[-(mu2/s12)])))/12 + 
        (CF*ep*prefac3*(CSM + smeftC)*(-192 + 3*Pi^2 + 2*Log[-(mu2/s12)]*
            (-48 + Pi^2 - Log[-(mu2/s12)]*(9 + 2*Log[-(mu2/s12)])) + 
           56*Zeta[3]))/24 + (CF*ep^2*prefac3*(CSM + smeftC)*
          (480*Pi^2 + 47*Pi^4 - 60*Log[-(mu2/s12)]*(192 - 3*Pi^2 + 
             Log[-(mu2/s12)]*(48 - Pi^2 + Log[-(mu2/s12)]*(6 + 
                 Log[-(mu2/s12)])) - 56*Zeta[3]) + 720*(-32 + 7*Zeta[3])))/
         1440))
 
helicityAmpNLO["+", "+"] = 
    Dq2q1*((4*CF*prefac4*smeftA*za[j3, j4]*zb[j1, j4]*zb[j2, j4])/ep^2 - 
      (2*CF*prefac4*smeftA*(-3 - 2*Log[-(mu2/s12)])*za[j3, j4]*zb[j1, j4]*
        zb[j2, j4])/ep - (CF*prefac4*smeftA*(-48 + Pi^2 - 
         24*Log[-(mu2/s12)] - 6*Log[-(mu2/s12)]^2)*za[j3, j4]*zb[j1, j4]*
        zb[j2, j4])/3 - (2*CF*prefac3*smeftA2*
        (za[j1, j3]*zb[j1, j2]*zb[j1, j4] - za[j2, j3]*zb[j1, j2]*
          zb[j2, j4]))/ep^2 + (CF*prefac3*smeftA2*(-3 - 2*Log[-(mu2/s12)])*
        (za[j1, j3]*zb[j1, j2]*zb[j1, j4] - za[j2, j3]*zb[j1, j2]*
          zb[j2, j4]))/ep + (CF*prefac3*smeftA2*(-48 + Pi^2 - 
         24*Log[-(mu2/s12)] - 6*Log[-(mu2/s12)]^2)*
        (za[j1, j3]*zb[j1, j2]*zb[j1, j4] - za[j2, j3]*zb[j1, j2]*
          zb[j2, j4]))/6 + (CF*ep*prefac3*smeftA2*
        (za[j1, j3]*zb[j1, j2]*zb[j1, j4] - za[j2, j3]*zb[j1, j2]*zb[j2, j4])*
        (-96 + 2*Pi^2 - 48*Log[-(mu2/s12)] + Pi^2*Log[-(mu2/s12)] - 
         12*Log[-(mu2/s12)]^2 - 2*Log[-(mu2/s12)]^3 + 28*Zeta[3]))/6 + 
      (CF*ep^2*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
         za[j2, j3]*zb[j1, j2]*zb[j2, j4])*(-23040 + 480*Pi^2 + 47*Pi^4 - 
         11520*Log[-(mu2/s12)] + 240*Pi^2*Log[-(mu2/s12)] - 
         2880*Log[-(mu2/s12)]^2 + 60*Pi^2*Log[-(mu2/s12)]^2 - 
         480*Log[-(mu2/s12)]^3 - 60*Log[-(mu2/s12)]^4 + 6720*Zeta[3] + 
         3360*Log[-(mu2/s12)]*Zeta[3]))/720 + 
      (CF*ep*prefac4*smeftA*(6*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
         6*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] + 84*za[j3, j4]*zb[j1, j4]*
          zb[j2, j4] - 2*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         48*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         12*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         2*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         28*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3]))/3 - 
      (CF*ep^2*prefac4*smeftA*(-2160*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
         720*y*Log[-(mu2/s12)]*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
         2160*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] + 720*x*Log[-(mu2/s12)]*
          za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 18720*za[j3, j4]*zb[j1, j4]*
          zb[j2, j4] + 480*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         47*Pi^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 10080*Log[-(mu2/s12)]*
          za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 240*Pi^2*Log[-(mu2/s12)]*
          za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 2880*Log[-(mu2/s12)]^2*
          za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 60*Pi^2*Log[-(mu2/s12)]^2*
          za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 480*Log[-(mu2/s12)]^3*za[j3, j4]*
          zb[j1, j4]*zb[j2, j4] - 60*Log[-(mu2/s12)]^4*za[j3, j4]*zb[j1, j4]*
          zb[j2, j4] + 6720*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] + 
         3360*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3]))/360)
 
helicityAmpNNLO["-", "-"] = 
    Dq2q1*((cf2*prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         za[j1, j2]*za[j2, j3]*zb[j2, j4]))/ep^4 - 
      (prefac3*smeftB2*(11*cacf - 24*beta0*CF - 36*cf2 - 2*cfnf - 
         24*cf2*Log[-(mu2/s12)])*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         za[j1, j2]*za[j2, j3]*zb[j2, j4]))/(12*ep^3) + 
      (prefac3*smeftB2*(-199*cacf + 126*beta0*CF + 369*cf2 + 34*cfnf + 
         3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
         72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
         12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*
        (za[j1, j2]*za[j1, j3]*zb[j1, j4] - za[j1, j2]*za[j2, j3]*
          zb[j2, j4]))/(36*ep^2) + (2*cf2*prefac4*smeftB*za[j1, j3]*
        za[j2, j3]*zb[j3, j4])/ep^4 - 
      (prefac4*smeftB*(11*cacf - 24*beta0*CF - 36*cf2 - 2*cfnf - 
         24*cf2*Log[-(mu2/s12)])*za[j1, j3]*za[j2, j3]*zb[j3, j4])/(6*ep^3) + 
      (prefac4*smeftB*(-199*cacf + 126*beta0*CF + 369*cf2 + 34*cfnf + 
         3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
         72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
         12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*za[j1, j3]*
        za[j2, j3]*zb[j3, j4])/(18*ep^2) - 
      (prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         za[j1, j2]*za[j2, j3]*zb[j2, j4])*(4129*cacf - 1728*beta0*CF - 
         5967*cf2 - 706*cfnf + 33*cacf*Pi^2 + 36*beta0*CF*Pi^2 + 
         18*cf2*Pi^2 - 6*cfnf*Pi^2 + 2388*cacf*Log[-(mu2/s12)] - 
         864*beta0*CF*Log[-(mu2/s12)] - 4752*cf2*Log[-(mu2/s12)] - 
         408*cfnf*Log[-(mu2/s12)] - 36*cacf*Pi^2*Log[-(mu2/s12)] + 
         72*cf2*Pi^2*Log[-(mu2/s12)] + 396*cacf*Log[-(mu2/s12)]^2 - 
         216*beta0*CF*Log[-(mu2/s12)]^2 - 1620*cf2*Log[-(mu2/s12)]^2 - 
         72*cfnf*Log[-(mu2/s12)]^2 - 288*cf2*Log[-(mu2/s12)]^3 - 
         1404*cacf*Zeta[3] + 2304*cf2*Zeta[3]))/(216*ep) - 
      (prefac3*smeftB2*(za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         za[j1, j2]*za[j2, j3]*zb[j2, j4])*(260950*cacf - 51840*beta0*CF - 
         271080*cf2 - 40780*cfnf + 3525*cacf*Pi^2 + 1080*beta0*CF*Pi^2 - 
         540*cf2*Pi^2 - 510*cfnf*Pi^2 - 396*cacf*Pi^4 + 585*cf2*Pi^4 + 
         147000*cacf*Log[-(mu2/s12)] - 25920*beta0*CF*Log[-(mu2/s12)] - 
         207360*cf2*Log[-(mu2/s12)] - 23520*cfnf*Log[-(mu2/s12)] + 
         990*cacf*Pi^2*Log[-(mu2/s12)] + 540*beta0*CF*Pi^2*Log[-(mu2/s12)] + 
         810*cf2*Pi^2*Log[-(mu2/s12)] - 180*cfnf*Pi^2*Log[-(mu2/s12)] + 
         35820*cacf*Log[-(mu2/s12)]^2 - 6480*beta0*CF*Log[-(mu2/s12)]^2 - 
         74520*cf2*Log[-(mu2/s12)]^2 - 6120*cfnf*Log[-(mu2/s12)]^2 - 
         540*cacf*Pi^2*Log[-(mu2/s12)]^2 + 1080*cf2*Pi^2*Log[-(mu2/s12)]^2 + 
         3960*cacf*Log[-(mu2/s12)]^3 - 1080*beta0*CF*Log[-(mu2/s12)]^3 - 
         16740*cf2*Log[-(mu2/s12)]^3 - 720*cfnf*Log[-(mu2/s12)]^3 - 
         2160*cf2*Log[-(mu2/s12)]^4 - 106740*cacf*Zeta[3] + 
         15120*beta0*CF*Zeta[3] + 127440*cf2*Zeta[3] + 4680*cfnf*Zeta[3] - 
         42120*cacf*Log[-(mu2/s12)]*Zeta[3] + 69120*cf2*Log[-(mu2/s12)]*
          Zeta[3]))/3240 - (prefac4*smeftB*(216*cf2*y*za[j1, j2]*za[j1, j3]*
          zb[j1, j4] - 216*cf2*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 
         4129*cacf*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 1728*beta0*CF*
          za[j1, j3]*za[j2, j3]*zb[j3, j4] - 5535*cf2*za[j1, j3]*za[j2, j3]*
          zb[j3, j4] - 706*cfnf*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         33*cacf*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         36*beta0*CF*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         18*cf2*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         6*cfnf*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         2388*cacf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         864*beta0*CF*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         4752*cf2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         408*cfnf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         36*cacf*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         72*cf2*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         396*cacf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         216*beta0*CF*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         1620*cf2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         72*cfnf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         288*cf2*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         1404*cacf*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] + 
         2304*cf2*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3]))/(108*ep) + 
      (prefac4*smeftB*(5940*cacf*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         3240*beta0*CF*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         14580*cf2*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         1080*cfnf*y*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         6480*cf2*y*Log[-(mu2/s12)]*za[j1, j2]*za[j1, j3]*zb[j1, j4] - 
         5940*cacf*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 
         3240*beta0*CF*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 
         14580*cf2*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 
         1080*cfnf*x*za[j1, j2]*za[j2, j3]*zb[j2, j4] + 
         6480*cf2*x*Log[-(mu2/s12)]*za[j1, j2]*za[j2, j3]*zb[j2, j4] - 
         249070*cacf*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         45360*beta0*CF*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         241920*cf2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 38620*cfnf*za[j1, j3]*
          za[j2, j3]*zb[j3, j4] - 3525*cacf*Pi^2*za[j1, j3]*za[j2, j3]*
          zb[j3, j4] - 1080*beta0*CF*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         540*cf2*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         510*cfnf*Pi^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         396*cacf*Pi^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         585*cf2*Pi^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         147000*cacf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         25920*beta0*CF*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         194400*cf2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         23520*cfnf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         990*cacf*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         540*beta0*CF*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         810*cf2*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         180*cfnf*Pi^2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         35820*cacf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         6480*beta0*CF*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         74520*cf2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         6120*cfnf*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         540*cacf*Pi^2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         1080*cf2*Pi^2*Log[-(mu2/s12)]^2*za[j1, j3]*za[j2, j3]*zb[j3, j4] - 
         3960*cacf*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         1080*beta0*CF*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         16740*cf2*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         720*cfnf*Log[-(mu2/s12)]^3*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         2160*cf2*Log[-(mu2/s12)]^4*za[j1, j3]*za[j2, j3]*zb[j3, j4] + 
         106740*cacf*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] - 
         15120*beta0*CF*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] - 
         127440*cf2*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] - 
         4680*cfnf*za[j1, j3]*za[j2, j3]*zb[j3, j4]*Zeta[3] + 
         42120*cacf*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*zb[j3, j4]*
          Zeta[3] - 69120*cf2*Log[-(mu2/s12)]*za[j1, j3]*za[j2, j3]*
          zb[j3, j4]*Zeta[3]))/1620)
 
helicityAmpNNLO["-", "+"] = Dq2q1*(2*za[j1, j3]*zb[j2, j4]*
       ((cf2*prefac3*smeftD)/(2*ep^4) + 
        (prefac3*smeftD*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
           24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
        (prefac3*smeftD*(108*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
           cacf*(-166 + 3*Pi^2) + (-66*cacf + 12*(6*beta0*CF + 18*cf2 + 
               cfnf))*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2))/
         (72*ep^2) + (prefac3*smeftD*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
           36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
             28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
           36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
           288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
           cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
        (prefac3*smeftD*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
             cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
           720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
           4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 
             792*Pi^4 + 168120*Zeta[3]) - 60*Log[-(mu2/s12)]*
            (-5967*cf2 - 706*cfnf - 6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
             cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
           5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
              (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 26*
                Pi^4 + 4176*Zeta[3]))))/12960) + 2*za[j1, j3]*zb[j2, j4]*
       ((cf2*prefac4*smeftD)/(2*ep^4) + 
        (prefac4*smeftD*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
           24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
        (prefac4*smeftD*(108*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
           cacf*(-166 + 3*Pi^2) + (-66*cacf + 12*(6*beta0*CF + 18*cf2 + 
               cfnf))*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2))/
         (72*ep^2) + (prefac4*smeftD*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
           36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
             28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
           36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
           288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
           cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
        (prefac4*smeftD*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
             cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
           720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
           4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 
             792*Pi^4 + 168120*Zeta[3]) - 60*Log[-(mu2/s12)]*
            (-5967*cf2 - 706*cfnf - 6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
             cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
           5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
              (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 26*
                Pi^4 + 4176*Zeta[3]))))/12960))
 
helicityAmpNNLO["+", "-"] = Dq2q1*(2*za[j2, j3]*zb[j1, j4]*
       ((cf2*prefac4*smeftC)/(2*ep^4) + 
        (prefac4*smeftC*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
           24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
        (prefac4*smeftC*(108*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
           cacf*(-166 + 3*Pi^2) + (-66*cacf + 12*(6*beta0*CF + 18*cf2 + 
               cfnf))*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2))/
         (72*ep^2) + (prefac4*smeftC*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
           36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
             28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
           36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
           288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
           cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
        (prefac4*smeftC*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 6*cf2*Pi^2 + 
             cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
           720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
           4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 
             792*Pi^4 + 168120*Zeta[3]) - 60*Log[-(mu2/s12)]*
            (-5967*cf2 - 706*cfnf - 6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
             cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
           5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
              (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 26*
                Pi^4 + 4176*Zeta[3]))))/12960) + 2*za[j2, j3]*zb[j1, j4]*
       ((cf2*prefac3*(CSM + smeftC))/(2*ep^4) + 
        (prefac3*(CSM + smeftC)*(-11*cacf + 24*beta0*CF + 36*cf2 + 2*cfnf + 
           24*cf2*Log[-(mu2/s12)]))/(24*ep^3) + 
        (prefac3*(CSM + smeftC)*(108*beta0*CF + 369*cf2 + 28*cfnf - 
           6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2) + 
           (-66*cacf + 12*(6*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)] + 
           72*cf2*Log[-(mu2/s12)]^2))/(72*ep^2) + 
        (prefac3*(CSM + smeftC)*(1728*beta0*CF + 5967*cf2 + 706*cfnf - 
           36*beta0*CF*Pi^2 + 6*cfnf*Pi^2 + 12*(54*beta0*CF + 369*cf2 + 
             28*cfnf - 6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)] - 
           36*(11*cacf - 2*(3*beta0*CF + 18*cf2 + cfnf))*Log[-(mu2/s12)]^2 + 
           288*cf2*Log[-(mu2/s12)]^3 - 2304*cf2*Zeta[3] + 
           cacf*(-4129 - 33*Pi^2 + 1404*Zeta[3])))/(432*ep) + 
        (prefac3*(CSM + smeftC)*(360*(27*beta0*CF + 369*cf2 + 28*cfnf - 
             6*cf2*Pi^2 + cacf*(-166 + 3*Pi^2))*Log[-(mu2/s12)]^2 - 
           720*(11*cacf - 3*beta0*CF - 2*(18*cf2 + cfnf))*Log[-(mu2/s12)]^3 + 
           4320*cf2*Log[-(mu2/s12)]^4 + cacf*(-445865 - 7140*Pi^2 + 
             792*Pi^4 + 168120*Zeta[3]) - 60*Log[-(mu2/s12)]*
            (-5967*cf2 - 706*cfnf - 6*cfnf*Pi^2 + 18*beta0*CF*(-48 + Pi^2) + 
             cacf*(4129 + 33*Pi^2 - 1404*Zeta[3]) + 2304*cf2*Zeta[3]) - 
           5*(-2*cfnf*(7541 + 84*Pi^2 - 936*Zeta[3]) + 108*beta0*CF*
              (-192 + 3*Pi^2 + 56*Zeta[3]) + 9*cf2*(-10359 - 102*Pi^2 + 26*
                Pi^4 + 4176*Zeta[3]))))/12960))
 
helicityAmpNNLO["+", "+"] = 
    Dq2q1*((-2*cf2*prefac4*smeftA*za[j3, j4]*zb[j1, j4]*zb[j2, j4])/ep^4 + 
      (prefac4*smeftA*(11*cacf - 24*beta0*CF - 36*cf2 - 2*cfnf - 
         24*cf2*Log[-(mu2/s12)])*za[j3, j4]*zb[j1, j4]*zb[j2, j4])/(6*ep^3) - 
      (prefac4*smeftA*(-199*cacf + 126*beta0*CF + 369*cf2 + 34*cfnf + 
         3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
         72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
         12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*za[j3, j4]*
        zb[j1, j4]*zb[j2, j4])/(18*ep^2) + 
      (cf2*prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
         za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/ep^4 - 
      (prefac3*smeftA2*(11*cacf - 24*beta0*CF - 36*cf2 - 2*cfnf - 
         24*cf2*Log[-(mu2/s12)])*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
         za[j2, j3]*zb[j1, j2]*zb[j2, j4]))/(12*ep^3) + 
      (prefac3*smeftA2*(-199*cacf + 126*beta0*CF + 369*cf2 + 34*cfnf + 
         3*cacf*Pi^2 - 6*cf2*Pi^2 - 66*cacf*Log[-(mu2/s12)] + 
         72*beta0*CF*Log[-(mu2/s12)] + 252*cf2*Log[-(mu2/s12)] + 
         12*cfnf*Log[-(mu2/s12)] + 72*cf2*Log[-(mu2/s12)]^2)*
        (za[j1, j3]*zb[j1, j2]*zb[j1, j4] - za[j2, j3]*zb[j1, j2]*
          zb[j2, j4]))/(36*ep^2) - 
      (prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
         za[j2, j3]*zb[j1, j2]*zb[j2, j4])*(4129*cacf - 1728*beta0*CF - 
         5967*cf2 - 706*cfnf + 33*cacf*Pi^2 + 36*beta0*CF*Pi^2 + 
         18*cf2*Pi^2 - 6*cfnf*Pi^2 + 2388*cacf*Log[-(mu2/s12)] - 
         864*beta0*CF*Log[-(mu2/s12)] - 4752*cf2*Log[-(mu2/s12)] - 
         408*cfnf*Log[-(mu2/s12)] - 36*cacf*Pi^2*Log[-(mu2/s12)] + 
         72*cf2*Pi^2*Log[-(mu2/s12)] + 396*cacf*Log[-(mu2/s12)]^2 - 
         216*beta0*CF*Log[-(mu2/s12)]^2 - 1620*cf2*Log[-(mu2/s12)]^2 - 
         72*cfnf*Log[-(mu2/s12)]^2 - 288*cf2*Log[-(mu2/s12)]^3 - 
         1404*cacf*Zeta[3] + 2304*cf2*Zeta[3]))/(216*ep) - 
      (prefac3*smeftA2*(za[j1, j3]*zb[j1, j2]*zb[j1, j4] - 
         za[j2, j3]*zb[j1, j2]*zb[j2, j4])*(260950*cacf - 51840*beta0*CF - 
         271080*cf2 - 40780*cfnf + 3525*cacf*Pi^2 + 1080*beta0*CF*Pi^2 - 
         540*cf2*Pi^2 - 510*cfnf*Pi^2 - 396*cacf*Pi^4 + 585*cf2*Pi^4 + 
         147000*cacf*Log[-(mu2/s12)] - 25920*beta0*CF*Log[-(mu2/s12)] - 
         207360*cf2*Log[-(mu2/s12)] - 23520*cfnf*Log[-(mu2/s12)] + 
         990*cacf*Pi^2*Log[-(mu2/s12)] + 540*beta0*CF*Pi^2*Log[-(mu2/s12)] + 
         810*cf2*Pi^2*Log[-(mu2/s12)] - 180*cfnf*Pi^2*Log[-(mu2/s12)] + 
         35820*cacf*Log[-(mu2/s12)]^2 - 6480*beta0*CF*Log[-(mu2/s12)]^2 - 
         74520*cf2*Log[-(mu2/s12)]^2 - 6120*cfnf*Log[-(mu2/s12)]^2 - 
         540*cacf*Pi^2*Log[-(mu2/s12)]^2 + 1080*cf2*Pi^2*Log[-(mu2/s12)]^2 + 
         3960*cacf*Log[-(mu2/s12)]^3 - 1080*beta0*CF*Log[-(mu2/s12)]^3 - 
         16740*cf2*Log[-(mu2/s12)]^3 - 720*cfnf*Log[-(mu2/s12)]^3 - 
         2160*cf2*Log[-(mu2/s12)]^4 - 106740*cacf*Zeta[3] + 
         15120*beta0*CF*Zeta[3] + 127440*cf2*Zeta[3] + 4680*cfnf*Zeta[3] - 
         42120*cacf*Log[-(mu2/s12)]*Zeta[3] + 69120*cf2*Log[-(mu2/s12)]*
          Zeta[3]))/3240 - (prefac4*smeftA*(216*cf2*y*za[j1, j3]*zb[j1, j2]*
          zb[j1, j4] - 216*cf2*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
         4129*cacf*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 1728*beta0*CF*
          za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 5535*cf2*za[j3, j4]*zb[j1, j4]*
          zb[j2, j4] + 706*cfnf*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         33*cacf*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         36*beta0*CF*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         18*cf2*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         6*cfnf*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         2388*cacf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         864*beta0*CF*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         4752*cf2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         408*cfnf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         36*cacf*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         72*cf2*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         396*cacf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         216*beta0*CF*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         1620*cf2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         72*cfnf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         288*cf2*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         1404*cacf*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
         2304*cf2*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3]))/(108*ep) - 
      (prefac4*smeftA*(-5940*cacf*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
         3240*beta0*CF*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
         14580*cf2*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
         1080*cfnf*y*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
         6480*cf2*y*Log[-(mu2/s12)]*za[j1, j3]*zb[j1, j2]*zb[j1, j4] + 
         5940*cacf*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
         3240*beta0*CF*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
         14580*cf2*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
         1080*cfnf*x*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
         6480*cf2*x*Log[-(mu2/s12)]*za[j2, j3]*zb[j1, j2]*zb[j2, j4] - 
         249070*cacf*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         45360*beta0*CF*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         241920*cf2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 38620*cfnf*za[j3, j4]*
          zb[j1, j4]*zb[j2, j4] - 3525*cacf*Pi^2*za[j3, j4]*zb[j1, j4]*
          zb[j2, j4] - 1080*beta0*CF*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         540*cf2*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         510*cfnf*Pi^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         396*cacf*Pi^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         585*cf2*Pi^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         147000*cacf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         25920*beta0*CF*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         194400*cf2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         23520*cfnf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         990*cacf*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         540*beta0*CF*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         810*cf2*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         180*cfnf*Pi^2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         35820*cacf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         6480*beta0*CF*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         74520*cf2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         6120*cfnf*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         540*cacf*Pi^2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         1080*cf2*Pi^2*Log[-(mu2/s12)]^2*za[j3, j4]*zb[j1, j4]*zb[j2, j4] - 
         3960*cacf*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         1080*beta0*CF*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         16740*cf2*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         720*cfnf*Log[-(mu2/s12)]^3*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         2160*cf2*Log[-(mu2/s12)]^4*za[j3, j4]*zb[j1, j4]*zb[j2, j4] + 
         106740*cacf*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
         15120*beta0*CF*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
         127440*cf2*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] - 
         4680*cfnf*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*Zeta[3] + 
         42120*cacf*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*zb[j2, j4]*
          Zeta[3] - 69120*cf2*Log[-(mu2/s12)]*za[j3, j4]*zb[j1, j4]*
          zb[j2, j4]*Zeta[3]))/1620)


==> anc/HelicityAmp_VR.m <==
helicityAmpLO["-", "-", "-"] = 
    Tq2q1*((4*prefac3*smeftB2*((za[j1, j4]*za[j2, j3]*zb[j1, j5])/
          (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
          zb[j1, j3] - (Sqrt[2]*y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
          zb[j1, j3] - (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
          (Sqrt[2]*zb[j1, j3]) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
          (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
          zb[j1, j3]))/y - (8*prefac4*smeftB*
        ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
         (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/y)
 
helicityAmpLO["-", "-", "+"] = 
    Tq2q1*((-4*prefac3*smeftB2*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
            zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
         (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*
           zb[j3, j5])/za[j1, j3] + (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])))/y + 
      (4*Sqrt[2]*prefac4*smeftB*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*
        zb[j4, j5])/(s123*y*za[j1, j3]))
 
helicityAmpLO["-", "+", "-"] = 
    Tq2q1*((-4*prefac3*smeftD*((y*za[j3, j4]*zb[j2, j5])/
          (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
           zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y - 
      (4*prefac4*smeftD*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/y)
 
helicityAmpLO["-", "+", "+"] = 
    Tq2q1*((4*prefac3*smeftD*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123)))/y + (4*prefac4*smeftD*
        ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
           za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/
       y)
 
helicityAmpLO["+", "-", "-"] = 
    Tq2q1*((4*prefac4*smeftC*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
           (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/y + (4*prefac3*(CSM + smeftC)*
        (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
         (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/y)
 
helicityAmpLO["+", "-", "+"] = 
    Tq2q1*((4*prefac4*smeftC*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
          (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/y + (4*prefac3*(CSM + smeftC)*
        ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
           za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y)
 
helicityAmpLO["+", "+", "-"] = 
    Tq2q1*((4*Sqrt[2]*prefac4*smeftA*za[j2, j3]*za[j4, j5]*zb[j1, j2]*
        zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) + 
      (4*prefac3*smeftA2*(-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
           zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
           zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
         (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/y)
 
helicityAmpLO["+", "+", "+"] = 
    Tq2q1*((4*prefac3*smeftA2*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*y*za[j1, j4]*zb[j1, j5]*
           zb[j2, j3])/za[j1, j3] + (Sqrt[2]*y*za[j1, j4]*zb[j1, j3]*
           zb[j2, j5])/za[j1, j3] + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3]) - (Sqrt[2]*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
          za[j1, j3]))/y - (8*prefac4*smeftA*
        ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/y)
 
helicityAmpNLO["-", "-", "-"] = 
    Tq2q1*((2*(beta0 - CF)*prefac3*smeftB2*
        (-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
         (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3] + 
         (Sqrt[2]*y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
         (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
         (Sqrt[2]*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3]))/(ep*y) - 
      (2*prefac3*smeftB2*(2 + Log[-(mu2/s123)] - Log[1 - x - y])*
        (-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
         (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3] + 
         (Sqrt[2]*y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
         (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
         (Sqrt[2]*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3]))/(ep*N*y) + 
      (2*N*prefac3*smeftB2*(2 + 2*Log[-(mu2/s123)] - Log[x] - Log[y])*
        (-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
         (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3] + 
         (Sqrt[2]*y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
         (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
         (Sqrt[2]*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3]))/(ep*y) - 
      (2*(-((prefac3*smeftB2*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
           (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*prefac3*smeftB2*y*za[j1, j4]*
           za[j2, j3]*zb[j1, j5])/zb[j1, j3] + (Sqrt[2]*prefac3*smeftB2*y*
           za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
         (prefac3*smeftB2*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
          (Sqrt[2]*zb[j1, j3]) + (prefac3*smeftB2*za[j2, j3]*za[j3, j4]*
           zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - (Sqrt[2]*prefac3*smeftB2*y*
           za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3]))/(ep^2*N*y) + 
      (4*N*(-((prefac3*smeftB2*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
           (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*prefac3*smeftB2*y*za[j1, j4]*
           za[j2, j3]*zb[j1, j5])/zb[j1, j3] + (Sqrt[2]*prefac3*smeftB2*y*
           za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
         (prefac3*smeftB2*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
          (Sqrt[2]*zb[j1, j3]) + (prefac3*smeftB2*za[j2, j3]*za[j3, j4]*
           zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - (Sqrt[2]*prefac3*smeftB2*y*
           za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3]))/(ep^2*y) + 
      N*((-4*prefac3*smeftB2*Log[y]*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) + y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/(-1 + y) + 
        (4*prefac3*smeftB2*Log[-(mu2/s123)]*
          (-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y + (2*prefac3*smeftB2*
          Log[-(mu2/s123)]^2*(-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y - (2*prefac3*smeftB2*Log[-(mu2/s123)]*
          Log[x]*(-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y + (prefac3*smeftB2*Log[x]^2*
          (-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y - (2*prefac3*smeftB2*Log[-(mu2/s123)]*
          Log[y]*(-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y + (prefac3*smeftB2*Log[y]^2*
          (-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y - (4*prefac3*smeftB2*Log[x]*
          (-((za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (-1 + x)*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3])) + x*((za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/((-1 + x)*y) + 
        (2*prefac3*smeftB2*Log[1 - x]*Log[x]*
          (-(((1 - x + y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/zb[j1, j3] + (-1 + x)*
            (-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3]))))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftB2*Log[x]*Log[y]*
          (-(((1 - x + y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/zb[j1, j3] + (-1 + x)*
            (-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftB2*Log[1 - y]*Log[y]*
          (-(((1 - x + y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/zb[j1, j3] + (-1 + x)*
            (-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftB2*PolyLog[2, x]*
          (-(((1 - x + y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/zb[j1, j3] + (-1 + x)*
            (-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftB2*PolyLog[2, y]*
          (-(((1 - x + y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/zb[j1, j3] + (-1 + x)*
            (-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3]))))/(y*(-1 + x + y)) - 
        (prefac3*smeftB2*(-(((24 + 3*x^2 + 15*y + (-39 + 2*Pi^2)*y^2 + x*
                (-27 + 2*(-18 + Pi^2)*y))*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + y^2*((-21*Sqrt[2]*za[j1, j3]*za[j2, j4]*
               zb[j1, j5])/zb[j1, j3] + (3*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + ((39 - 2*Pi^2)*za[j2, j3]*za[j3, j4]*zb[
                j3, j5])/(Sqrt[2]*zb[j1, j3])) - 3*(-1 + x)*
            (-(((-8 + x)*za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*
                zb[j1, j3])) + ((6 + x)*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]) - (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, 
                j4]*zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3])) + 
           y*((Sqrt[2]*(21 + (-21 + Pi^2)*x)*za[j1, j3]*za[j2, j4]*zb[j1, 
                j5])/zb[j1, j3] - ((27 - 2*(3 + Pi^2)*x)*za[j2, j3]*za[j2, 
                j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (57*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*Pi^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3] + 
             (18*Sqrt[2]*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3] - 
             (Sqrt[2]*Pi^2*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3] + 
             (3*Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, 
                j5])/(s123*zb[j1, j3]) + (Sqrt[2]*Pi^2*za[j1, j3]*za[j2, j3]*
               za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]))))/
         (3*y*(-1 + x + y))) + 
      ((4*prefac3*smeftB2*Log[y]*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) + y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/(-1 + y) - 
        (4*prefac3*smeftB2*Log[-(mu2/s123)]*
          (-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y - (prefac3*smeftB2*Log[-(mu2/s123)]^2*
          (-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y + (2*prefac3*smeftB2*Log[-(mu2/s123)]*
          Log[1 - x - y]*(-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y - (prefac3*smeftB2*Log[1 - x - y]^2*
          (-(((1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - 2*y*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/y + (4*prefac3*smeftB2*Log[x]*
          (-((za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (-1 + x)*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3])) + x*((za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]))))/((-1 + x)*y) + 
        (prefac3*smeftB2*(-(((Pi^2*(1 + 2*y) - 6*(8 + x + 19*y))*za[j1, j4]*
              za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (24*Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] + 
           (Pi^2*za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (3*Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
           (30*Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3] + 
           (Pi^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (3*Sqrt[2]*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/zb[j1, j3] - 
           (6*Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (s123*zb[j1, j3]) - 2*y*(-(((-54 + Pi^2)*za[j1, j3]*za[j2, j4]*
                zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + (3*za[j2, j3]*za[j2, j4]*
               zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + ((-57 + Pi^2)*za[j2, j3]*za[
                j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]))))/(6*y) + 
        (2*prefac3*smeftB2*Log[1 - y]*Log[y]*
          (x*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
             ((-1 + 2*y)*za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, 
                j3])) - 2*y*(-(((-1 + y)*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(x*y) - 
        (2*prefac3*smeftB2*Log[1 - x - y]*Log[y]*
          (x*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
             ((-1 + 2*y)*za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, 
                j3])) - 2*y*(-(((-1 + y)*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(x*y) + 
        (2*prefac3*smeftB2*PolyLog[2, y]*
          (x*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
             ((-1 + 2*y)*za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, 
                j3])) - 2*y*(-(((-1 + y)*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(x*y) - 
        (2*prefac3*smeftB2*Log[1 - x]*Log[x]*
          (-((Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3]) + 
           y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3])) + 2*((za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]) + x*(-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/
                 (Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3])))))/y^2 + 
        (2*prefac3*smeftB2*Log[x]*Log[1 - x - y]*
          (-((Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3]) + 
           y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3])) + 2*((za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]) + x*(-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/
                 (Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3])))))/y^2 - 
        (2*prefac3*smeftB2*PolyLog[2, x]*
          (-((Sqrt[2]*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3]) + 
           y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3])) + 2*((za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]) + x*(-((za[j2, j3]*za[j2, j4]*zb[j2, j5])/
                 (Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3])))))/y^2 - 
        (4*prefac3*smeftB2*PolyLog[2, x + y]*
          (x^2*(-(((-1 + y)*za[j2, j3]*za[j2, j4]*zb[j2, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3])) - y^2*(-(((-1 + y)*za[j1, j3]*za[j2, j4]*
                zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + (za[j1, j3]*za[j2, j3]*za[
                j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           x*(y^2*(-((za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*
                  zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
                (Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
              (Sqrt[2]*zb[j1, j3]) + y*((za[j1, j3]*za[j2, j4]*zb[j1, j5])/
                (Sqrt[2]*zb[j1, j3]) - (za[j2, j3]*za[j2, j4]*zb[j2, j5])/
                (Sqrt[2]*zb[j1, j3]) - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))))/
         (x*y^2))/N + (4*beta0*prefac4*smeftB*
        ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
         (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*y) + 
      (2*prefac4*smeftB*(-3 - 2*Log[-(mu2/s123)] + 2*Log[1 - x - y])*
        ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
         (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*N*y) - 
      (2*N*prefac4*smeftB*(-3 - 4*Log[-(mu2/s123)] + 2*Log[x] + 2*Log[y])*
        ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
         (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*y) - 
      (4*((prefac4*smeftB*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/
          (Sqrt[2]*s123) + (prefac4*smeftB*y*za[j2, j4]*za[j3, j4]*
           zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + (prefac4*smeftB*za[j1, j4]*
           za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep^2*N*y) + 
      (8*N*((prefac4*smeftB*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/
          (Sqrt[2]*s123) + (prefac4*smeftB*y*za[j2, j4]*za[j3, j4]*
           zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + (prefac4*smeftB*za[j1, j4]*
           za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep^2*y) + 
      ((-8*prefac4*smeftB*Log[-(mu2/s123)]*((za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) + (y*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         y - (2*prefac4*smeftB*Log[-(mu2/s123)]^2*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + 
        (4*prefac4*smeftB*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - 
        (2*prefac4*smeftB*Log[1 - x - y]^2*((za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) + (y*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         y + (prefac4*smeftB*(((-54 + Pi^2)*za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) + ((-54 + Pi^2)*y*za[j2, j4]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j4, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(3*y) + 
        (4*prefac4*smeftB*Log[1 - y]*Log[y]*
          ((y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           w*y*((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + u*y*(-((za[j1, j4]*za[j2, j3]*
                zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[
                j3, j5])/(Sqrt[2]*zb[j1, j3])) + (x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] + 
           (x*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(x*y) - 
        (4*prefac4*smeftB*Log[1 - x - y]*Log[y]*
          ((y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           w*y*((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + u*y*(-((za[j1, j4]*za[j2, j3]*
                zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[
                j3, j5])/(Sqrt[2]*zb[j1, j3])) + (x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] + 
           (x*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(x*y) + 
        (4*prefac4*smeftB*PolyLog[2, y]*((y*z16*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + (y*z26*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - (y*z16*za[j1, j2]*za[j3, j4]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - (y*za[j1, j3]*za[j1, j4]*
             za[j2, j5]*zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + w*y*((za[j1, j4]*za[j2, j3]*zb[j1, 
                j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, 
                j5])/(Sqrt[2]*zb[j1, j3])) + (y*za[j1, j3]*za[j2, j4]^2*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (x*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] + 
           (x*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(x*y) + 
        (4*prefac4*smeftB*Log[y]*((v*x*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (v*x*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (x*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (x*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + w*(-1 + x + y)*
            (-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (s123^2*zb[j1, j3]) + (za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j5])/(s123^2*zb[j1, j3]) + 
           u*(-(((-1 + x)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) - (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, 
                j5])/zb[j1, j3] - (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3])) - 
           (Sqrt[2]*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (s123*zb[j1, j3])))/((-1 + y)*(-1 + x + y)) - 
        (4*prefac4*smeftB*Log[1 - x]*Log[x]*
          (-((y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*
             zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (v*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (z36*za[j1, j3]*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*
             zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j2]*zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           w*(-(((-1 + x + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (y*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           u*(-((y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x*y*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - (y^2*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - (y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         y^2 + (4*prefac4*smeftB*Log[x]*Log[1 - x - y]*
          (-((y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*
             zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (v*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (z36*za[j1, j3]*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*
             zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j2]*zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           w*(-(((-1 + x + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (y*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           u*(-((y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x*y*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - (y^2*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - (y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         y^2 - (4*prefac4*smeftB*PolyLog[2, x]*
          (-((y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*
             zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (v*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (z36*za[j1, j3]*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*
             zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j2]*zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           w*(-(((-1 + x + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (y*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           u*(-((y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x*y*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - (y^2*za[j2, j4]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - (y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         y^2 + (4*prefac4*smeftB*PolyLog[2, x + y]*
          (-((x*y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (y^2*z16*za[j1, j3]*za[j2, j4]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - (x*y*z26*za[j1, j3]*
             za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y^2*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + (y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j3]*za[j2, j4]^2*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (x*za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*zb[j2, j5]*
             zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (v*x^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*z36*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y^2*za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y^2*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*
             zb[j1, j3]) + (x*za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j2]*zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           w*(y^2*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                  zb[j1, j3])) + (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
                (Sqrt[2]*zb[j1, j3])) + x^2*(-((za[j1, j4]*za[j2, j3]*
                  zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*
                 zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + 
             x*(-(((-1 + 2*y)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                  zb[j1, j3])) - (y*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
                (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))) + 
           u*((x^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) + 
             y^2*((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
               (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3])) - 
             x*(-((y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, 
                   j3])) + (za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*
                 zb[j1, j3]) - (y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))) + 
           (x*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y^2*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*x*y*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j4, j5])/(s123*zb[j1, j3])))/(x*y^2) - 
        (4*prefac4*smeftB*Log[x]*(-((v*x*y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (v*x*y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (x*y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y^2*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y^2*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*y*za[j1, j3]*za[j2, j4]^2*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*
             zb[j1, j3]) - (x*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*zb[j2, j5]*
             zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (x*za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*zb[j2, j5]*
             zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*zb[j2, j5]*
             zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (v*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (v*x^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (v*x*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*z26*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (z36*za[j1, j3]*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*z36*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*z36*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j5])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (x*za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + w*(-1 + x + y)*
            (-(((-1 + x)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           u*(-((y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (-1 + x)*(((-1 + x)*za[j2, j3]*za[j3, j4]*
                 zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j3]*za[j2, j3]*
                 za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/
                 (Sqrt[2]*zb[j1, j3])) + (x*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
                (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*
                 zb[j2, j5])/zb[j1, j3] - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3]) + (x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))) + 
           (Sqrt[2]*x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*x*y*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j4, j5])/(s123*zb[j1, j3])))/((-1 + x)*y*(-1 + x + y)))/N + 
      N*((8*prefac4*smeftB*Log[-(mu2/s123)]*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + 
        (4*prefac4*smeftB*Log[-(mu2/s123)]^2*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - 
        (4*prefac4*smeftB*Log[-(mu2/s123)]*Log[x]*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + (2*prefac4*smeftB*Log[x]^2*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - 
        (4*prefac4*smeftB*Log[-(mu2/s123)]*Log[y]*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + (2*prefac4*smeftB*Log[y]^2*
          ((za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - (4*prefac4*smeftB*Log[y]*
          ((v*x*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (v*x*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (x*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (x*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + w*(-1 + x + y)*
            (-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
             (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (s123^2*zb[j1, j3]) + (za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j5])/(s123^2*zb[j1, j3]) + 
           u*(-(((-1 + x)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) - (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*zb[j2, 
                j5])/zb[j1, j3] - (Sqrt[2]*za[j1, j3]*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3])) - 
           (Sqrt[2]*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (s123*zb[j1, j3])))/((-1 + y)*(-1 + x + y)) + 
        (4*prefac4*smeftB*Log[x]*(-((v*x*y*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (v*x*y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (x*y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y^2*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y^2*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y*za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*y*za[j1, j3]*za[j2, j4]^2*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*
             zb[j1, j3]) - (x*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*zb[j2, j5]*
             zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (x*za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*zb[j2, j5]*
             zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j3]*za[j2, j4]^2*zb[j1, j2]*zb[j2, j5]*
             zb[j3, j4])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (v*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (v*x^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (v*x*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*z26*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*z26*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (z36*za[j1, j3]*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*z36*za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*z36*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j3]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j3]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j3]*za[j2, j5]*za[j3, j4]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j5])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (x*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j1, j4]*za[j2, j3]*za[j2, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j5])/(Sqrt[2]*s123^2*zb[j1, j3]) - 
           (za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (x*za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + 
           (y*za[j1, j3]*za[j2, j3]*za[j2, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123^2*zb[j1, j3]) + w*(-1 + x + y)*
            (-(((-1 + x)*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (y*za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           u*(-((y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (-1 + x)*(((-1 + x)*za[j2, j3]*za[j3, j4]*
                 zb[j3, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j3]*za[j2, j3]*
                 za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/
                 (Sqrt[2]*zb[j1, j3])) + (x*za[j1, j4]*za[j2, j3]*zb[j1, j5])/
                (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*x*za[j2, j3]*za[j2, j4]*
                 zb[j2, j5])/zb[j1, j3] - (za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3]) + (x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
                (Sqrt[2]*zb[j1, j3]) + (za[j1, j3]*za[j2, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))) + 
           (Sqrt[2]*x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*x*y*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j4, j5])/(s123*zb[j1, j3])))/((-1 + x)*y*(-1 + x + y)) - 
        (4*prefac4*smeftB*Log[1 - x]*Log[x]*
          (-((u*y^2*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (u*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
           (y^2*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (x*y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y^2*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (s123*zb[j1, j3]) + (y^2*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           v*x*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3])) - w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (Sqrt[2]*u*x*y*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (s123^2*zb[j1, j3]) + (u*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*x*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*y^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*u*y*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j3, j4]^2*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/
            (s123^2*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x^2*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^3*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftB*Log[x]*Log[y]*
          (-((u*y^2*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (u*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
           (y^2*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (x*y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y^2*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (s123*zb[j1, j3]) + (y^2*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           v*x*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3])) - w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (Sqrt[2]*u*x*y*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (s123^2*zb[j1, j3]) + (u*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*x*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*y^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*u*y*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j3, j4]^2*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/
            (s123^2*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x^2*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^3*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftB*Log[1 - y]*Log[y]*
          (-((u*y^2*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (u*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
           (y^2*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (x*y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y^2*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (s123*zb[j1, j3]) + (y^2*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           v*x*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3])) - w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (Sqrt[2]*u*x*y*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (s123^2*zb[j1, j3]) + (u*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*x*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*y^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*u*y*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j3, j4]^2*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/
            (s123^2*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x^2*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^3*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftB*PolyLog[2, x]*
          (-((u*y^2*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (u*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
           (y^2*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (x*y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y^2*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (s123*zb[j1, j3]) + (y^2*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           v*x*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3])) - w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (Sqrt[2]*u*x*y*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (s123^2*zb[j1, j3]) + (u*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*x*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*y^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*u*y*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j3, j4]^2*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/
            (s123^2*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x^2*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^3*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftB*PolyLog[2, y]*
          (-((u*y^2*za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           (u*y^2*za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
           (y^2*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (x*y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y^2*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*y^2*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/
            (s123*zb[j1, j3]) + (y^2*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           v*x*y*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j3]*za[j2, j4]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3])) - w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j5])/zb[j1, j3]) + 
             (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
           (Sqrt[2]*u*x*y*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] + 
           (Sqrt[2]*x*y*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/
            (s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j2, j4]*za[j3, j4]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (s123^2*zb[j1, j3]) + (u*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*x*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) - (u*y^2*za[j2, j3]*za[j3, j4]*zb[j3, j5])/
            (Sqrt[2]*zb[j1, j3]) + (Sqrt[2]*u*y*za[j1, j3]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*y*za[j1, j2]*za[j3, j4]^2*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y^2*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*
             za[j2, j3]*za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/
            (s123^2*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j4, j5])/(Sqrt[2]*s123) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/s123 + (x^2*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/s123 + 
           (y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (Sqrt[2]*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/zb[j1, j3] - 
           (x*y^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^3*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*
             za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(y*(-1 + x + y)^2) + 
        (2*prefac4*smeftB*((3*((7*za[j1, j4]*za[j2, j3]*za[j3, j4]*
                zb[j4, j5])/(Sqrt[2]*s123) + (7*y*za[j2, j4]*za[j3, j4]*
                zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) + (4*Sqrt[2]*za[j1, j4]*
                za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j4, j5])/(s123*
                zb[j1, j3])))/y + (Pi^2*(-((u*y*za[j1, j4]*za[j2, j3]*
                 zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - (u*y*za[j1, j3]*
                za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
              (Sqrt[2]*y*z16*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] + 
              (Sqrt[2]*x*z26*za[j1, j3]*za[j2, j4]*zb[j1, j5])/zb[j1, j3] - 
              (y*z16*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
              (z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
              (x*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
              (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
              (Sqrt[2]*y*za[j1, j3]*za[j1, j4]*za[j2, j5]*zb[j1, j5]^2)/(s123*
                zb[j1, j3]) + (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*
                zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
              v*x*(-((za[j1, j4]*za[j2, j3]*zb[j1, j5])/(Sqrt[2]*zb[j1, 
                    j3])) - (za[j1, j3]*za[j2, j4]*zb[j1, j5])/(Sqrt[2]*
                  zb[j1, j3])) - w*(-1 + x + y)*(-((Sqrt[2]*za[j1, j4]*
                   za[j2, j3]*zb[j1, j5])/zb[j1, j3]) + (za[j1, j3]*
                  za[j2, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
                (za[j1, j2]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) + 
              (Sqrt[2]*u*x*za[j2, j3]*za[j2, j4]*zb[j2, j5])/zb[j1, j3] + 
              (Sqrt[2]*x*za[j1, j3]*za[j2, j4]^2*zb[j1, j4]*zb[j2, j5])/(s123*
                zb[j1, j3]) - (x*za[j1, j2]*za[j2, j4]*za[j3, j4]*zb[j1, j4]*
                zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - (x*za[j1, j2]*
                za[j2, j4]*za[j3, j5]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*
                zb[j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j1, j4]*za[j2, j3]*
                za[j2, j4]*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(s123^2*
                zb[j1, j3]) + (u*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*
                zb[j1, j3]) - (u*x*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*
                zb[j1, j3]) - (u*y*za[j2, j3]*za[j3, j4]*zb[j3, j5])/(Sqrt[2]*
                zb[j1, j3]) + (Sqrt[2]*u*za[j1, j3]*za[j2, j3]*za[j2, j4]*
                zb[j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + (za[j1, j2]*
                za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3]) - (x*za[j1, j2]*za[j3, j4]^2*zb[j1, j4]*
                zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j2]*
                za[j3, j4]^2*zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j1, j4]*za[j2, j3]*
                za[j2, j5]*zb[j1, j2]*zb[j1, j5]*zb[j3, j5])/(s123^2*
                zb[j1, j3]) + (3*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j4, j5])/
               (Sqrt[2]*s123) - (3*x*za[j1, j4]*za[j2, j3]*za[j3, j4]*
                zb[j4, j5])/(Sqrt[2]*s123) - (3*y*za[j1, j4]*za[j2, j3]*
                za[j3, j4]*zb[j4, j5])/(Sqrt[2]*s123) + (3*x*za[j2, j4]*
                za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
              (3*x^2*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
              (3*x*y*za[j2, j4]*za[j3, j4]*zb[j4, j5])/(Sqrt[2]*zb[j1, j3]) - 
              (Sqrt[2]*x*za[j1, j4]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
                zb[j4, j5])/(s123*zb[j1, j3])))/(-1 + x + y)^2))/3))
 
helicityAmpNLO["-", "-", "+"] = 
    Tq2q1*((2*(beta0 - CF)*prefac3*smeftB2*
        (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
         (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
         (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123*za[j1, j3])))/(ep*y) - 
      (2*prefac3*smeftB2*(2 + Log[-(mu2/s123)] - Log[1 - x - y])*
        (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
         (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
         (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123*za[j1, j3])))/(ep*N*y) + 
      (2*N*prefac3*smeftB2*(2 + 2*Log[-(mu2/s123)] - Log[x] - Log[y])*
        (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
         (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
         (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123*za[j1, j3])))/(ep*y) - 
      (2*(-((prefac3*smeftB2*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*s123*za[j1, j3])) + (prefac3*smeftB2*za[j1, j2]^2*
           za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
         (Sqrt[2]*prefac3*smeftB2*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
          za[j1, j3] + (prefac3*smeftB2*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])))/(ep^2*N*y) + 
      (4*N*(-((prefac3*smeftB2*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*s123*za[j1, j3])) + (prefac3*smeftB2*za[j1, j2]^2*
           za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
         (Sqrt[2]*prefac3*smeftB2*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
          za[j1, j3] + (prefac3*smeftB2*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])))/(ep^2*y) + 
      N*((-4*prefac3*smeftB2*Log[y]*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
              zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) - 
           ((-1 + y)*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         (-1 + y) + (4*prefac3*smeftB2*Log[-(mu2/s123)]*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y + 
        (2*prefac3*smeftB2*Log[-(mu2/s123)]^2*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y - 
        (2*prefac3*smeftB2*Log[-(mu2/s123)]*Log[x]*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y + (prefac3*smeftB2*Log[x]^2*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y - 
        (2*prefac3*smeftB2*Log[-(mu2/s123)]*Log[y]*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y + (prefac3*smeftB2*Log[y]^2*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y - (2*prefac3*smeftB2*Log[1 - x]*
          Log[x]*(-(((-1 + x + y)*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
              zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
           ((-1 + x + y)*za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*
             zb[j3, j5])/za[j1, j3] - (Sqrt[2]*x*y*za[j1, j2]*za[j1, j4]*
             zb[j3, j5])/za[j1, j3] + (Sqrt[2]*y*za[j1, j2]*za[j2, j4]*
             zb[j2, j3]*zb[j3, j5])/s123 - (za[j1, j2]^2*za[j3, j4]*
             zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftB2*Log[x]*Log[y]*
          (-(((-1 + x + y)*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + ((-1 + x + y)*za[j1, j2]^2*
             za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*x*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*y*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftB2*Log[1 - y]*Log[y]*
          (-(((-1 + x + y)*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + ((-1 + x + y)*za[j1, j2]^2*
             za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*x*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*y*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftB2*PolyLog[2, x]*
          (-(((-1 + x + y)*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + ((-1 + x + y)*za[j1, j2]^2*
             za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*x*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*y*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftB2*PolyLog[2, y]*
          (-(((-1 + x + y)*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + ((-1 + x + y)*za[j1, j2]^2*
             za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*x*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*y*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftB2*((-6*Sqrt[2]*(-1 + x + y)*za[j1, j2]^2*za[j1, j4]*
             zb[j1, j5]*zb[j2, j3])/(s123*za[j1, j3]) + 
           (6*Sqrt[2]*(-1 + x + y)*za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(s123*za[j1, j3]) + (21*y*za[j1, j2]*za[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (21*x*y*za[j1, j2]*za[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (21*y^2*za[j1, j2]*za[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (Pi^2*y^2*za[j1, j2]*
             za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (3*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (3*x*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (3*y*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (Pi^2*y*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123) - (9*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (9*x*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (9*y*za[j1, j2]^2*za[j3, j4]*
             zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Pi^2*y*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/(3*y*(-1 + x + y)) + 
        (4*prefac3*smeftB2*Log[x]*(-((y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
             (Sqrt[2]*za[j1, j3])) + (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           x*(-((za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                za[j1, j3])) + (y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*s123*za[j1, j3]))))/((-1 + x)*y)) + 
      ((4*prefac3*smeftB2*Log[y]*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
              zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) - 
           ((-1 + y)*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         (-1 + y) - (4*prefac3*smeftB2*Log[-(mu2/s123)]*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y - 
        (prefac3*smeftB2*Log[-(mu2/s123)]^2*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y + 
        (2*prefac3*smeftB2*Log[-(mu2/s123)]*Log[1 - x - y]*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y - (prefac3*smeftB2*Log[1 - x - y]^2*
          (-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/za[j1, j3] + 
           (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/y + 
        (prefac3*smeftB2*(-(((-48 + Pi^2)*za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
              zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
           ((-48 + Pi^2)*za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (54*Sqrt[2]*y*za[j1, j2]*za[j1, j4]*
             zb[j3, j5])/za[j1, j3] - (Sqrt[2]*Pi^2*y*za[j1, j2]*za[j1, j4]*
             zb[j3, j5])/za[j1, j3] + (6*Sqrt[2]*za[j1, j2]*za[j2, j4]*
             zb[j2, j3]*zb[j3, j5])/s123 - (30*Sqrt[2]*za[j1, j2]^2*
             za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(s123*za[j1, j3]) + 
           (Pi^2*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3])))/(6*y) - 
        (4*prefac3*smeftB2*Log[x]*(-((y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
             (Sqrt[2]*za[j1, j3])) + (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           x*(-((za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                za[j1, j3])) + (y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*s123*za[j1, j3]))))/((-1 + x)*y) + 
        (2*prefac3*smeftB2*Log[1 - y]*Log[y]*
          (2*y*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                s123*za[j1, j3])) + (za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/za[j1, j3] + (za[j1, j2]^2*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]))))/(x*y) - 
        (2*prefac3*smeftB2*Log[1 - x - y]*Log[y]*
          (2*y*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                s123*za[j1, j3])) + (za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/za[j1, j3] + (za[j1, j2]^2*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]))))/(x*y) + 
        (2*prefac3*smeftB2*PolyLog[2, y]*
          (2*y*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                s123*za[j1, j3])) + (za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/za[j1, j3] + (za[j1, j2]^2*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]))))/(x*y) - 
        (4*prefac3*smeftB2*PolyLog[2, x + y]*
          (y^2*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                s123*za[j1, j3])) + (za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x^2*((za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (y*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (za[j1, j2]^2*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x*(-((y^2*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*
                za[j1, j3])) - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             y*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
                 (Sqrt[2]*s123*za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
               (za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*
                 s123)))))/(x*y^2) + (2*prefac3*smeftB2*Log[1 - x]*Log[x]*
          (y*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/za[j1, j3] - (Sqrt[2]*x*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/za[j1, j3] + (Sqrt[2]*za[j1, j2]*za[j2, j4]*
               zb[j2, j3]*zb[j3, j5])/s123 - (za[j1, j2]^2*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
           2*((za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + x*(-((za[j1, j2]^2*za[j2, j4]*
                  zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
               (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                 za[j1, j3])))))/y^2 - (2*prefac3*smeftB2*Log[x]*
          Log[1 - x - y]*(y*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
             (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[
                j1, j3]) + (Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              za[j1, j3] - (Sqrt[2]*x*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              za[j1, j3] + (Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/s123 - (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3])) - 
           2*((za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + x*(-((za[j1, j2]^2*za[j2, j4]*
                  zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
               (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                 za[j1, j3])))))/y^2 + (2*prefac3*smeftB2*PolyLog[2, x]*
          (y*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                za[j1, j3])) + (za[j1, j2]^2*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/za[j1, j3] - (Sqrt[2]*x*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/za[j1, j3] + (Sqrt[2]*za[j1, j2]*za[j2, j4]*
               zb[j2, j3]*zb[j3, j5])/s123 - (za[j1, j2]^2*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
           2*((za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + x*(-((za[j1, j2]^2*za[j2, j4]*
                  zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
               (za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                 za[j1, j3])))))/y^2)/N - (2*Sqrt[2]*beta0*prefac4*smeftB*
        za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
       (ep*s123*y*za[j1, j3]) + (2*Sqrt[2]*prefac4*smeftB*za[j1, j2]*
        za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
       (ep^2*N*s123*y*za[j1, j3]) - (4*Sqrt[2]*N*prefac4*smeftB*za[j1, j2]*
        za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
       (ep^2*s123*y*za[j1, j3]) - (Sqrt[2]*prefac4*smeftB*
        (-3 - 2*Log[-(mu2/s123)] + 2*Log[1 - x - y])*za[j1, j2]*za[j1, j4]*
        za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(ep*N*s123*y*za[j1, j3]) + 
      (Sqrt[2]*N*prefac4*smeftB*(-3 - 4*Log[-(mu2/s123)] + 2*Log[x] + 
         2*Log[y])*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
       (ep*s123*y*za[j1, j3]) + 
      N*((-4*Sqrt[2]*prefac4*smeftB*Log[-(mu2/s123)]*za[j1, j2]*za[j1, j4]*
          za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) - 
        (2*Sqrt[2]*prefac4*smeftB*Log[-(mu2/s123)]^2*za[j1, j2]*za[j1, j4]*
          za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) + 
        (2*Sqrt[2]*prefac4*smeftB*Log[-(mu2/s123)]*Log[x]*za[j1, j2]*
          za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) - 
        (Sqrt[2]*prefac4*smeftB*Log[x]^2*za[j1, j2]*za[j1, j4]*za[j2, j4]*
          zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) + 
        (2*Sqrt[2]*prefac4*smeftB*Log[-(mu2/s123)]*Log[y]*za[j1, j2]*
          za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) - 
        (Sqrt[2]*prefac4*smeftB*Log[y]^2*za[j1, j2]*za[j1, j4]*za[j2, j4]*
          zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) + 
        (4*prefac4*smeftB*Log[y]*(((-1 + x)*za[j1, j2]*za[j1, j4]^2*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j4])/s123^2 + (x*za[j1, j2]*za[j1, j4]*za[j2, j4]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (v*x*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*
             za[j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 + 
           (x*za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, j4]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j2]*za[j1, j5]*za[j3, j4]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           w*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                za[j1, j3])) + ((-1 + x + y)*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3])) + (Sqrt[2]*x*za[j1, j2]*za[j1, j4]*
             za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*za[j1, j3])))/
         ((-1 + y)*(-1 + x + y)) + (4*prefac4*smeftB*Log[1 - x]*Log[x]*
          (w*y*((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-1 + x + y)*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           ((-1 + x)^2*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*
             zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           y^2*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3])) - 
           y*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*
                zb[j2, j3]*zb[j3, j4])/s123^2) + (z36*za[j1, j2]*za[j1, j4]*
               zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*u*za[j1, j2]*za[
                j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
             (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[
                j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 - 
             (za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[
                j1, j3]) + x*((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j5]*
                 zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + (v*za[j1, j2]*
                 za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
               (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j1, j5]*za[j3, j4]*
                 zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (s123*za[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftB*Log[x]*Log[y]*
          (w*y*((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-1 + x + y)*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           ((-1 + x)^2*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*
             zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           y^2*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3])) - 
           y*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*
                zb[j2, j3]*zb[j3, j4])/s123^2) + (z36*za[j1, j2]*za[j1, j4]*
               zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*u*za[j1, j2]*za[
                j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
             (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[
                j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 - 
             (za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[
                j1, j3]) + x*((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j5]*
                 zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + (v*za[j1, j2]*
                 za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
               (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j1, j5]*za[j3, j4]*
                 zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (s123*za[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftB*Log[1 - y]*Log[y]*
          (w*y*((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-1 + x + y)*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           ((-1 + x)^2*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*
             zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           y^2*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3])) - 
           y*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*
                zb[j2, j3]*zb[j3, j4])/s123^2) + (z36*za[j1, j2]*za[j1, j4]*
               zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*u*za[j1, j2]*za[
                j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
             (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[
                j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 - 
             (za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[
                j1, j3]) + x*((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j5]*
                 zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + (v*za[j1, j2]*
                 za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
               (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j1, j5]*za[j3, j4]*
                 zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (s123*za[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftB*PolyLog[2, x]*
          (w*y*((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-1 + x + y)*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           ((-1 + x)^2*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*
             zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           y^2*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3])) - 
           y*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*
                zb[j2, j3]*zb[j3, j4])/s123^2) + (z36*za[j1, j2]*za[j1, j4]*
               zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*u*za[j1, j2]*za[
                j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
             (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[
                j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 - 
             (za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[
                j1, j3]) + x*((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j5]*
                 zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + (v*za[j1, j2]*
                 za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
               (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j1, j5]*za[j3, j4]*
                 zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (s123*za[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftB*PolyLog[2, y]*
          (w*y*((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-1 + x + y)*za[j1, j2]*za[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           ((-1 + x)^2*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*
             zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           y^2*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3])) - 
           y*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*
                zb[j2, j3]*zb[j3, j4])/s123^2) + (z36*za[j1, j2]*za[j1, j4]*
               zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*u*za[j1, j2]*za[
                j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
             (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[
                j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 - 
             (za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[
                j1, j3]) + x*((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j5]*
                 zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + (v*za[j1, j2]*
                 za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
               (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j1, j5]*za[j3, j4]*
                 zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (s123*za[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftB*Log[x]*(w*(((-1 + x)*za[j1, j2]^2*za[j1, j4]*zb[j1, 
                j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - 
             ((-1 + x + y)*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) - (-1 + x)*(-((za[j1, j2]*za[j1, j4]*za[j2, j4]*
                zb[j1, j5]*zb[j2, j3]*zb[j3, j4])/(Sqrt[2]*s123^2)) + 
             (za[j1, j2]*za[j2, j4]^2*zb[j2, j3]*zb[j2, j5]*zb[j3, j4])/
              (Sqrt[2]*s123^2) - (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) + (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*
               zb[j3, j5])/(Sqrt[2]*s123) - (z36*za[j1, j2]*za[j2, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123) + (u*za[j1, j2]^2*za[j3, j4]*
               zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j1, j2]*za[j1, j4]*za[j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + (za[j1, j2]*za[j2, j5]*za[j3, j4]*zb[
                j2, j3]*zb[j3, j5]^2)/(Sqrt[2]*s123^2)) + 
           y*(((-1 + x)*za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j2, j4]*
               zb[j1, j5]*zb[j2, j3]*zb[j3, j4])/(Sqrt[2]*s123^2) + 
             (x*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]^2*zb[j2, 
                j3]*zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2) + 
             (v*x*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (x*z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) + (z36*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) - (za[j1, j2]*za[j1, j4]*za[j2, j5]*zb[
                j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123^2) + 
             (x*za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j5]*za[j3, j4]*
               zb[j2, j3]*zb[j3, j5]^2)/(Sqrt[2]*s123^2) + 
             (Sqrt[2]*x*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, 
                j5])/(s123*za[j1, j3]))))/((-1 + x)*y*(-1 + x + y)) + 
        (2*prefac4*smeftB*((-12*Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*
             zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) + 
           (Pi^2*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*
                 zb[j2, j3]*zb[j3, j4])/s123^2) + (x*za[j1, j2]*za[j1, j4]*
                za[j2, j4]*zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
              (v*x*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
              (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
              (x*z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
              (Sqrt[2]*u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
              (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j5]*
                zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 + (x*za[j1, j2]*
                za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*
                za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/
               (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j2]*za[j1, j5]*
                za[j3, j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
              w*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
                  (Sqrt[2]*s123*za[j1, j3])) + ((-1 + x + y)*za[j1, j2]*
                  za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) - 
              y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
                 (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*
                  zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*
                  za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
                (za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*
                  za[j1, j3])) + (Sqrt[2]*x*za[j1, j2]*za[j1, j4]*za[j2, j4]*
                zb[j2, j3]*zb[j4, j5])/(s123*za[j1, j3])))/(-1 + x + y)^2))/
         3) + (-1/3*((-48 + Pi^2)*prefac4*smeftB*za[j1, j2]*za[j1, j4]*
           za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(Sqrt[2]*s123*y*za[j1, j3]) + 
        (4*Sqrt[2]*prefac4*smeftB*Log[-(mu2/s123)]*za[j1, j2]*za[j1, j4]*
          za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) + 
        (Sqrt[2]*prefac4*smeftB*Log[-(mu2/s123)]^2*za[j1, j2]*za[j1, j4]*
          za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) - 
        (2*Sqrt[2]*prefac4*smeftB*Log[-(mu2/s123)]*Log[1 - x - y]*za[j1, j2]*
          za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) + 
        (Sqrt[2]*prefac4*smeftB*Log[1 - x - y]^2*za[j1, j2]*za[j1, j4]*
          za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*y*za[j1, j3]) - 
        (4*prefac4*smeftB*Log[1 - y]*Log[y]*
          (y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3])) + (x*za[j1, j2]*za[j1, j4]*
             za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3])))/
         (x*y) + (4*prefac4*smeftB*Log[1 - x - y]*Log[y]*
          (y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3])) + (x*za[j1, j2]*za[j1, j4]*
             za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3])))/
         (x*y) - (4*prefac4*smeftB*PolyLog[2, y]*
          (y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3])) + (x*za[j1, j2]*za[j1, j4]*
             za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(Sqrt[2]*s123*za[j1, j3])))/
         (x*y) - (4*prefac4*smeftB*Log[y]*(((-1 + x)*za[j1, j2]*za[j1, j4]^2*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j4])/s123^2 + (x*za[j1, j2]*za[j1, j4]*za[j2, j4]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (v*x*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*
             za[j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123^2 + 
           (x*za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, j4]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j2]*za[j1, j5]*za[j3, j4]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j2]*za[j1, j5]*za[j3, j4]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           w*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                za[j1, j3])) + ((-1 + x + y)*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3])) + (Sqrt[2]*x*za[j1, j2]*za[j1, j4]*
             za[j2, j4]*zb[j2, j3]*zb[j4, j5])/(s123*za[j1, j3])))/
         ((-1 + y)*(-1 + x + y)) + (4*prefac4*smeftB*Log[1 - x]*Log[x]*
          (-((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*zb[j2, j3]*
              zb[j3, j4])/(Sqrt[2]*s123^2)) + (za[j1, j2]*za[j2, j4]^2*
             zb[j2, j3]*zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2) - 
           (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (z36*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123^2) + 
           (za[j1, j2]*za[j2, j5]*za[j3, j4]*zb[j2, j3]*zb[j3, j5]^2)/
            (Sqrt[2]*s123^2) + w*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
             (y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) - 
           y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3]))))/y^2 - 
        (4*prefac4*smeftB*Log[x]*Log[1 - x - y]*
          (-((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*zb[j2, j3]*
              zb[j3, j4])/(Sqrt[2]*s123^2)) + (za[j1, j2]*za[j2, j4]^2*
             zb[j2, j3]*zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2) - 
           (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (z36*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123^2) + 
           (za[j1, j2]*za[j2, j5]*za[j3, j4]*zb[j2, j3]*zb[j3, j5]^2)/
            (Sqrt[2]*s123^2) + w*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
             (y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) - 
           y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3]))))/y^2 + 
        (4*prefac4*smeftB*PolyLog[2, x]*
          (-((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*zb[j2, j3]*
              zb[j3, j4])/(Sqrt[2]*s123^2)) + (za[j1, j2]*za[j2, j4]^2*
             zb[j2, j3]*zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2) - 
           (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (z36*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j2, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123^2) + 
           (za[j1, j2]*za[j2, j5]*za[j3, j4]*zb[j2, j3]*zb[j3, j5]^2)/
            (Sqrt[2]*s123^2) + w*(-((za[j1, j2]^2*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
             (y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) - 
           y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, 
                j4]*zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
              (Sqrt[2]*s123*za[j1, j3]))))/y^2 - 
        (4*prefac4*smeftB*Log[x]*(w*(((-1 + x)*za[j1, j2]^2*za[j1, j4]*zb[j1, 
                j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - 
             ((-1 + x + y)*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) - (-1 + x)*(-((za[j1, j2]*za[j1, j4]*za[j2, j4]*
                zb[j1, j5]*zb[j2, j3]*zb[j3, j4])/(Sqrt[2]*s123^2)) + 
             (za[j1, j2]*za[j2, j4]^2*zb[j2, j3]*zb[j2, j5]*zb[j3, j4])/
              (Sqrt[2]*s123^2) - (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) + (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*
               zb[j3, j5])/(Sqrt[2]*s123) - (z36*za[j1, j2]*za[j2, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123) + (u*za[j1, j2]^2*za[j3, j4]*
               zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j1, j2]*za[j1, j4]*za[j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + (za[j1, j2]*za[j2, j5]*za[j3, j4]*zb[
                j2, j3]*zb[j3, j5]^2)/(Sqrt[2]*s123^2)) + 
           y*(((-1 + x)*za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j2, j4]*
               zb[j1, j5]*zb[j2, j3]*zb[j3, j4])/(Sqrt[2]*s123^2) + 
             (x*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j5]*zb[j3, j4])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]^2*zb[j2, 
                j3]*zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2) + 
             (v*x*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (x*z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) + (z36*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) - (za[j1, j2]*za[j1, j4]*za[j2, j5]*zb[
                j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123^2) + 
             (x*za[j1, j2]*za[j1, j5]*za[j2, j4]*zb[j2, j5]*zb[j3, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j5]*za[j3, j4]*
               zb[j2, j3]*zb[j3, j5]^2)/(Sqrt[2]*s123^2) + 
             (Sqrt[2]*x*za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, 
                j5])/(s123*za[j1, j3]))))/((-1 + x)*y*(-1 + x + y)) - 
        (4*prefac4*smeftB*PolyLog[2, x + y]*
          (y^2*(-((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*
                s123*za[j1, j3])) - (z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + w*x*(-((za[j1, j2]^2*za[j1, j4]*
                zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3])) + 
             (y*za[j1, j2]*za[j1, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           x*(-((za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j1, j5]*zb[j2, j3]*
                zb[j3, j4])/(Sqrt[2]*s123^2)) + (za[j1, j2]*za[j2, j4]^2*zb[
                j2, j3]*zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123^2) - 
             (u*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
             (z26*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) - (z36*za[j1, j2]*za[j2, j4]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123) + (u*za[j1, j2]^2*za[j3, j4]*zb[j2, j3]*
               zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j1, j2]*za[j1, j4]*za[j2, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + (za[j1, j2]*za[j2, j5]*za[j3, j4]*zb[
                j2, j3]*zb[j3, j5]^2)/(Sqrt[2]*s123^2) - 
             y*((za[j1, j2]*za[j1, j4]^2*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*
                 za[j1, j3]) + (z16*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) + (z36*za[j1, j2]*za[j1, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j1, j2]*za[j1, j5]*za[j3, j4]*
                 zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*
                 za[j1, j2]*za[j1, j4]*za[j2, j4]*zb[j2, j3]*zb[j4, j5])/
                (s123*za[j1, j3])))))/(x*y^2))/N)
 
helicityAmpNLO["-", "+", "-"] = 
    Tq2q1*((2*beta0*prefac3*smeftD*((y*za[j3, j4]*zb[j2, j5])/
          (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
           zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(ep*y) - 
      (2*prefac3*smeftD*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep^2*N*y) + (4*N*prefac3*smeftD*
        ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep^2*y) + (2*beta0*prefac4*smeftD*
        ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*y) - (2*prefac4*smeftD*
        ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep^2*N*y) + (4*N*prefac4*smeftD*
        ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep^2*y) - (prefac3*smeftD*(3 + 2*Log[-(mu2/s123)] - 
         2*Log[1 - x - y])*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*N*y) - (prefac4*smeftD*(3 + 2*Log[-(mu2/s123)] - 
         2*Log[1 - x - y])*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*N*y) + 
      (N*prefac3*smeftD*(3 + 4*Log[-(mu2/s123)] - 2*Log[x] - 2*Log[y])*
        ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*y) + (N*prefac4*smeftD*(3 + 4*Log[-(mu2/s123)] - 
         2*Log[x] - 2*Log[y])*((y*za[j3, j4]*zb[j2, j5])/
          (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
           zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(ep*y) + 
      N*((3*prefac3*smeftD*Log[-(mu2/s123)]*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y + 
        (2*prefac3*smeftD*Log[-(mu2/s123)]^2*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y - 
        (2*prefac3*smeftD*Log[-(mu2/s123)]*Log[x]*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac3*smeftD*Log[x]^2*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (2*prefac3*smeftD*Log[-(mu2/s123)]*Log[y]*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac3*smeftD*Log[y]^2*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (3*prefac3*smeftD*x*Log[x]*
          (((-1 + x + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/((-1 + x)*(-1 + x + y)) - 
        (prefac3*smeftD*Log[1 - x]*Log[x]*((Sqrt[2]*y^3*za[j3, j4]*
             zb[j2, j5])/zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*
             za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (prefac3*smeftD*Log[x]*Log[y]*((Sqrt[2]*y^3*za[j3, j4]*zb[j2, j5])/
            zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (prefac3*smeftD*Log[1 - y]*Log[y]*((Sqrt[2]*y^3*za[j3, j4]*
             zb[j2, j5])/zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*
             za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (prefac3*smeftD*PolyLog[2, x]*((Sqrt[2]*y^3*za[j3, j4]*zb[j2, j5])/
            zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (prefac3*smeftD*PolyLog[2, y]*((Sqrt[2]*y^3*za[j3, j4]*zb[j2, j5])/
            zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (prefac3*smeftD*((7*Sqrt[2]*y^4*za[j3, j4]*zb[j2, j5])/zb[j1, j3] - 
           (8*Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
            (s123*zb[j1, j3]) + y^3*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) - ((42 + (-28 + Pi^2)*x)*za[
                j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (8*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*((Sqrt[2]*(-1 + x)^2*za[j1, j3]*za[j1, 
                j4]*zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) + 
             ((-1 + x)*(14 + (-14 + Pi^2)*x)*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (24*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(s123*zb[j1, j3]) - (32*Sqrt[2]*x*za[j1, j4]*
               za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + 
             (Pi^2*x*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (8*Sqrt[2]*x^2*za[j1, j4]*za[j2, 
                j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) - 
             (Pi^2*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 
           y^2*((2*Sqrt[2]*(-1 + x)*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, 
                j5])/(s123*zb[j1, j3]) + ((42 + 2*(-28 + Pi^2)*x - 
                (-14 + Pi^2)*x^2)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) - (24*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(s123*zb[j1, j3]) + (16*Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
               zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) - 
             (Pi^2*x*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Pi^2*x*za[j1, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/
         (2*(-1 + y)*y*(-1 + x + y)^2) + (prefac3*smeftD*Log[y]*
          (((-2 + y)*(-1 + x + y)*za[j1, j3]*za[j1, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (-1 + y)*(x*((3*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + (-1 + y)*((Sqrt[2]*za[j1, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) - (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/((-1 + y)^2*(-1 + x + y))) + 
      N*((3*prefac4*smeftD*Log[-(mu2/s123)]*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y + 
        (2*prefac4*smeftD*Log[-(mu2/s123)]^2*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y - 
        (2*prefac4*smeftD*Log[-(mu2/s123)]*Log[x]*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac4*smeftD*Log[x]^2*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (2*prefac4*smeftD*Log[-(mu2/s123)]*Log[y]*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac4*smeftD*Log[y]^2*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (3*prefac4*smeftD*x*Log[x]*
          (((-1 + x + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/((-1 + x)*(-1 + x + y)) - 
        (prefac4*smeftD*Log[1 - x]*Log[x]*((Sqrt[2]*y^3*za[j3, j4]*
             zb[j2, j5])/zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*
             za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftD*Log[x]*Log[y]*((Sqrt[2]*y^3*za[j3, j4]*zb[j2, j5])/
            zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (prefac4*smeftD*Log[1 - y]*Log[y]*((Sqrt[2]*y^3*za[j3, j4]*
             zb[j2, j5])/zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*
             za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (prefac4*smeftD*PolyLog[2, x]*((Sqrt[2]*y^3*za[j3, j4]*zb[j2, j5])/
            zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (prefac4*smeftD*PolyLog[2, y]*((Sqrt[2]*y^3*za[j3, j4]*zb[j2, j5])/
            zb[j1, j3] + (Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(s123*zb[j1, j3]) + 
           y^2*(((-4 + x)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*(-(((-2 + x + x^2)*za[j3, j4]*
                zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + ((-4 + x)*za[j1, j4]*za[
                j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftD*((7*Sqrt[2]*y^4*za[j3, j4]*zb[j2, j5])/zb[j1, j3] - 
           (8*Sqrt[2]*(-1 + x)^2*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
            (s123*zb[j1, j3]) + y^3*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) - ((42 + (-28 + Pi^2)*x)*za[
                j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (8*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + y*((Sqrt[2]*(-1 + x)^2*za[j1, j3]*za[j1, 
                j4]*zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) + 
             ((-1 + x)*(14 + (-14 + Pi^2)*x)*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (24*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(s123*zb[j1, j3]) - (32*Sqrt[2]*x*za[j1, j4]*
               za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + 
             (Pi^2*x*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (8*Sqrt[2]*x^2*za[j1, j4]*za[j2, 
                j3]*zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) - 
             (Pi^2*x*za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 
           y^2*((2*Sqrt[2]*(-1 + x)*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, 
                j5])/(s123*zb[j1, j3]) + ((42 + 2*(-28 + Pi^2)*x - 
                (-14 + Pi^2)*x^2)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) - (24*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(s123*zb[j1, j3]) + (16*Sqrt[2]*x*za[j1, j4]*za[j2, j3]*
               zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) - 
             (Pi^2*x*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Pi^2*x*za[j1, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/
         (2*(-1 + y)*y*(-1 + x + y)^2) + (prefac4*smeftD*Log[y]*
          (((-2 + y)*(-1 + x + y)*za[j1, j3]*za[j1, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (-1 + y)*(x*((3*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + (-1 + y)*((Sqrt[2]*za[j1, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) - (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/((-1 + y)^2*(-1 + x + y))) + 
      ((-3*prefac3*smeftD*Log[-(mu2/s123)]*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y - 
        (prefac3*smeftD*Log[-(mu2/s123)]^2*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y + 
        (2*prefac3*smeftD*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (prefac3*smeftD*Log[1 - x - y]^2*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac3*smeftD*x*(-1 + x + 3*y)*Log[x]*
          (((-1 + x + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/((-1 + x)*y*(-1 + x + y)) + 
        (prefac3*smeftD*Log[1 - x]*Log[x]*((x^2*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + 2*y*((y*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/y^2 - 
        (prefac3*smeftD*Log[x]*Log[1 - x - y]*((x^2*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + 2*y*((y*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/y^2 + 
        (prefac3*smeftD*PolyLog[2, x]*((x^2*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + 2*y*((y*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/y^2 - 
        (prefac3*smeftD*Log[1 - y]*Log[y]*
          (x^2*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) + ((-1 + y)*za[j3, j4]*zb[
                j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(s123*zb[j1, j3])) + 
           2*y*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y) + (prefac3*smeftD*Log[1 - x - y]*
          Log[y]*(x^2*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) + ((-1 + y)*za[j3, j4]*zb[
                j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(s123*zb[j1, j3])) + 
           2*y*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y) - (prefac3*smeftD*PolyLog[2, y]*
          (x^2*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) + ((-1 + y)*za[j3, j4]*zb[
                j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(s123*zb[j1, j3])) + 
           2*y*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y) - (prefac3*smeftD*PolyLog[2, x + y]*
          ((x^4*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           x^2*y*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (2*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x^3*(((-1 + y)*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*y^2*(-((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/(
                s123*zb[j1, j3])) + (za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) - (y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j3, j5])/(s123*zb[j1, j3])) - 
           2*y^2*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*
                s123*zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y^2) - (prefac3*smeftD*Log[y]*
          (2*(-1 + y)^2*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(
                Sqrt[2]*s123*zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*
                 zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
               (za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]))) + x^2*(((-2 + y)*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (-1 + y)*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*
                 zb[j1, j3]) - (3*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
                 zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) + (za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*s123*zb[j1, j3]))) + x*(-1 + y)*
            (((-2 + 3*y)*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (-1 + y)*(((-1 + y)*za[j3, j4]*
                 zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*
                 zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
               (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) + (3*za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))))/
         (x*(-1 + y)^2*(-1 + x + y)) + (prefac3*smeftD*
          (x*(((-54 + Pi^2)*y^2*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + y*((-3*Sqrt[2]*za[j1, j3]*
                 za[j1, j4]*zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) - 
               ((-54 + Pi^2)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
               ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123*zb[j1, j3]))) + 
           y*(((-54 + Pi^2)*y^2*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (6*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + 
             y*((-3*Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/
                (s123*zb[j1, j3]) - ((-54 + Pi^2)*za[j3, j4]*zb[j2, j5])/
                (Sqrt[2]*zb[j1, j3]) - (24*Sqrt[2]*za[j1, j4]*za[j2, j3]*
                 zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + (Pi^2*za[j1, j4]*
                 za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) - (6*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(s123*zb[j1, j3])))))/(6*(-1 + y)*y*(x + y)) - 
        (prefac3*smeftD*Log[1 - x - y]*((x^4*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + x^3*(((-1 + y)*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           x^2*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3]) + (y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) - 2*((za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]))) - 2*y^2*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) + (za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*s123*zb[j1, j3]))) + 
           x*y*(-((y^2*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (2*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3]) + y*((-2*Sqrt[2]*za[j1, j3]*za[j1, j4]*
                 zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) + (za[j3, j4]*
                 zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*
                 zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
               (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) - (2*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(s123*zb[j1, j3])))))/(x*y*(x + y)^2))/N + 
      ((-3*prefac4*smeftD*Log[-(mu2/s123)]*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y - 
        (prefac4*smeftD*Log[-(mu2/s123)]^2*((y*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/y + 
        (2*prefac4*smeftD*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (prefac4*smeftD*Log[1 - x - y]^2*
          ((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac4*smeftD*x*(-1 + x + 3*y)*Log[x]*
          (((-1 + x + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
             zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/((-1 + x)*y*(-1 + x + y)) + 
        (prefac4*smeftD*Log[1 - x]*Log[x]*((x^2*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + 2*y*((y*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/y^2 - 
        (prefac4*smeftD*Log[x]*Log[1 - x - y]*((x^2*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + 2*y*((y*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/y^2 + 
        (prefac4*smeftD*PolyLog[2, x]*((x^2*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + 2*y*((y*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/y^2 - 
        (prefac4*smeftD*Log[1 - y]*Log[y]*
          (x^2*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) + ((-1 + y)*za[j3, j4]*zb[
                j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(s123*zb[j1, j3])) + 
           2*y*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y) + (prefac4*smeftD*Log[1 - x - y]*
          Log[y]*(x^2*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) + ((-1 + y)*za[j3, j4]*zb[
                j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(s123*zb[j1, j3])) + 
           2*y*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y) - (prefac4*smeftD*PolyLog[2, y]*
          (x^2*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(s123*zb[j1, j3]) + ((-1 + y)*za[j3, j4]*zb[
                j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(s123*zb[j1, j3])) + 
           2*y*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y) - (prefac4*smeftD*PolyLog[2, x + y]*
          ((x^4*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
           x^2*y*((y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (2*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (s123*zb[j1, j3])) + x^3*(((-1 + y)*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*y^2*(-((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/(
                s123*zb[j1, j3])) + (za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) - (y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j3, j5])/(s123*zb[j1, j3])) - 
           2*y^2*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*
                s123*zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])))))/(x^2*y^2) - (prefac4*smeftD*Log[y]*
          (2*(-1 + y)^2*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(
                Sqrt[2]*s123*zb[j1, j3])) + y*((za[j1, j3]*za[j1, j4]*
                 zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
               (za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]))) + x^2*(((-2 + y)*za[j1, j3]*za[j1, j4]*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (-1 + y)*(((-1 + y)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*
                 zb[j1, j3]) - (3*za[j1, j4]*za[j2, j3]*zb[j1, j2]*
                 zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j1, j3]*
                 za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) + (za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*s123*zb[j1, j3]))) + x*(-1 + y)*
            (((-2 + 3*y)*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (-1 + y)*(((-1 + y)*za[j3, j4]*
                 zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*
                 zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
               (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) + (3*za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))))/
         (x*(-1 + y)^2*(-1 + x + y)) + (prefac4*smeftD*
          (x*(((-54 + Pi^2)*y^2*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + y*((-3*Sqrt[2]*za[j1, j3]*
                 za[j1, j4]*zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) - 
               ((-54 + Pi^2)*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + 
               ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123*zb[j1, j3]))) + 
           y*(((-54 + Pi^2)*y^2*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) - 
             ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (6*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j3, j5])/(s123*zb[j1, j3]) + 
             y*((-3*Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/
                (s123*zb[j1, j3]) - ((-54 + Pi^2)*za[j3, j4]*zb[j2, j5])/
                (Sqrt[2]*zb[j1, j3]) - (24*Sqrt[2]*za[j1, j4]*za[j2, j3]*
                 zb[j1, j2]*zb[j2, j5])/(s123*zb[j1, j3]) + (Pi^2*za[j1, j4]*
                 za[j2, j3]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) - (6*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(s123*zb[j1, j3])))))/(6*(-1 + y)*y*(x + y)) - 
        (prefac4*smeftD*Log[1 - x - y]*((x^4*za[j3, j4]*zb[j2, j5])/
            (Sqrt[2]*zb[j1, j3]) + x^3*(((-1 + y)*za[j3, j4]*zb[j2, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           x^2*y*((Sqrt[2]*za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3]) + (y*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, 
                j3]) - 2*((za[j1, j4]*za[j2, j3]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]))) - 2*y^2*(-((za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             y*((za[j1, j3]*za[j1, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) + (za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*s123*zb[j1, j3]))) + 
           x*y*(-((y^2*za[j3, j4]*zb[j2, j5])/(Sqrt[2]*zb[j1, j3])) + 
             (2*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (s123*zb[j1, j3]) + y*((-2*Sqrt[2]*za[j1, j3]*za[j1, j4]*
                 zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) + (za[j3, j4]*
                 zb[j2, j5])/(Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j2, j3]*
                 zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
               (za[j1, j3]*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3]) - (2*Sqrt[2]*za[j1, j3]*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(s123*zb[j1, j3])))))/(x*y*(x + y)^2))/N)
 
helicityAmpNLO["-", "+", "+"] = 
    Tq2q1*((-2*beta0*prefac3*smeftD*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
         (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/(ep*y) + 
      (2*prefac3*smeftD*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123)))/(ep^2*N*y) - 
      (4*N*prefac3*smeftD*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123)))/(ep^2*y) - (2*beta0*prefac4*smeftD*
        ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
           za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/
       (ep*y) + (2*prefac4*smeftD*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
         (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/(ep^2*N*y) - 
      (4*N*prefac4*smeftD*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123)))/(ep^2*y) + 
      (prefac3*smeftD*(3 + 2*Log[-(mu2/s123)] - 2*Log[1 - x - y])*
        ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
           za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/
       (ep*N*y) + (prefac4*smeftD*(3 + 2*Log[-(mu2/s123)] - 2*Log[1 - x - y])*
        ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
           za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/
       (ep*N*y) - (N*prefac3*smeftD*(3 + 4*Log[-(mu2/s123)] - 2*Log[x] - 
         2*Log[y])*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123)))/(ep*y) - 
      (N*prefac4*smeftD*(3 + 4*Log[-(mu2/s123)] - 2*Log[x] - 2*Log[y])*
        ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
           za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/
       (ep*y) + N*((prefac3*smeftD*Log[x]^2*
          (-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
              za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (prefac3*smeftD*Log[y]^2*
          (-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
              za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y - (3*prefac3*smeftD*Log[-(mu2/s123)]*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y - (2*prefac3*smeftD*Log[-(mu2/s123)]^2*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (2*prefac3*smeftD*Log[-(mu2/s123)]*Log[x]*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (2*prefac3*smeftD*Log[-(mu2/s123)]*Log[y]*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y - (3*prefac3*smeftD*Log[y]*
          (-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
             (Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123) + x*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         ((-1 + y)*(-1 + x + y)) + (prefac3*smeftD*Log[1 - x]*Log[x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) - (prefac3*smeftD*Log[x]*Log[y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac3*smeftD*Log[1 - y]*Log[y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac3*smeftD*PolyLog[2, x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac3*smeftD*PolyLog[2, y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac3*smeftD*
          ((-2*((4*Sqrt[2]*(-1 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                zb[j2, j5])/(s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
                zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2) + (7*(-1 + x)*
                za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/
            ((-1 + x)*y) - (Pi^2*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                 zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*
                zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
              x*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                   s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                 (Sqrt[2]*s123))))/(-1 + x + y)^2))/2 + 
        (prefac3*smeftD*Log[x]*(-(((-1 + x)*(-2 + 2*x - y)*za[j1, j2]*
              za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + 
           (-1 + y)*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                zb[j2, j5])/s123^2) - (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2)) + 
           x^2*((3*y*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/(Sqrt[2]*s123^2) + (za[j1, j2]*za[j3, j4]*
               zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)) + 
           x*((-3*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              (Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^
                2*zb[j3, j5])/s123^2 + y*((-3*za[j1, j2]*za[j1, j4]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
               (za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*
                 s123^2) + (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
                (Sqrt[2]*s123^2)))))/((-1 + x)^2*y*(-1 + x + y))) + 
      N*((prefac4*smeftD*Log[x]^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
              zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
           (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/y + 
        (prefac4*smeftD*Log[y]^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
              zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
           (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/y - 
        (3*prefac4*smeftD*Log[-(mu2/s123)]*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/y - 
        (2*prefac4*smeftD*Log[-(mu2/s123)]^2*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (2*prefac4*smeftD*Log[-(mu2/s123)]*Log[x]*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (2*prefac4*smeftD*Log[-(mu2/s123)]*Log[y]*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y - (3*prefac4*smeftD*Log[y]*
          (-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
             (Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123) + x*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         ((-1 + y)*(-1 + x + y)) + (prefac4*smeftD*Log[1 - x]*Log[x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) - (prefac4*smeftD*Log[x]*Log[y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac4*smeftD*Log[1 - y]*Log[y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac4*smeftD*PolyLog[2, x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac4*smeftD*PolyLog[2, y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + 2*(-1 + x)^2*((za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           y*((-3*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) + ((-4 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + x)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (y*(-1 + x + y)^2) + (prefac4*smeftD*
          ((-2*((4*Sqrt[2]*(-1 + x)*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                zb[j2, j5])/(s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
                zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2) + (7*(-1 + x)*
                za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/
            ((-1 + x)*y) - (Pi^2*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                 zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*
                zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
              x*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                   s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                 (Sqrt[2]*s123))))/(-1 + x + y)^2))/2 + 
        (prefac4*smeftD*Log[x]*(-(((-1 + x)*(-2 + 2*x - y)*za[j1, j2]*
              za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + 
           (-1 + y)*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                zb[j2, j5])/s123^2) - (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2)) + 
           x^2*((3*y*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/(Sqrt[2]*s123^2) + (za[j1, j2]*za[j3, j4]*
               zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)) + 
           x*((-3*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              (Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^
                2*zb[j3, j5])/s123^2 + y*((-3*za[j1, j2]*za[j1, j4]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
               (za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*
                 s123^2) + (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
                (Sqrt[2]*s123^2)))))/((-1 + x)^2*y*(-1 + x + y))) + 
      ((3*prefac3*smeftD*Log[-(mu2/s123)]*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/y + 
        (prefac3*smeftD*Log[-(mu2/s123)]^2*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/y - 
        (2*prefac3*smeftD*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (prefac3*smeftD*Log[1 - x - y]^2*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (prefac3*smeftD*(-1 + 3*x + y)*Log[y]*
          (-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
             (Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123) + x*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (x*(-1 + y)*(-1 + x + y)) + (prefac3*smeftD*Log[1 - y]*Log[y]*
          (-((y^2*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           2*x^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (x*za[j1, j2]*za[j1, j4]*zb[
                j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (x*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/(x^2*y) - 
        (prefac3*smeftD*Log[1 - x - y]*Log[y]*
          (-((y^2*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           2*x^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (x*za[j1, j2]*za[j1, j4]*zb[
                j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (x*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/(x^2*y) + 
        (prefac3*smeftD*PolyLog[2, y]*(-((y^2*za[j1, j4]*zb[j2, j3]*
              zb[j3, j5])/(Sqrt[2]*s123)) + 
           2*x^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (x*za[j1, j2]*za[j1, j4]*zb[
                j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (x*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/(x^2*y) + 
        (prefac3*smeftD*((6*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*
             zb[j3, j5])/s123^2 + x^2*(-(((-48 + Pi^2)*za[j1, j2]*za[j1, j4]*
                zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
             ((-54 + Pi^2)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(((-48 + Pi^2)*za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (3*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              s123^2 + ((-54 + Pi^2)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + x*(-(((-48 + Pi^2)*(-1 + y)*za[j1, j2]*
                za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                za[j1, j3])) - (3*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/s123^2 - (27*Sqrt[2]*za[j1, j4]*zb[j2, j3]*zb[
                j3, j5])/s123 + (Pi^2*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) + (27*Sqrt[2]*y*za[j1, j4]*zb[j2, j3]*zb[j3, 
                j5])/s123 - (Pi^2*y*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) - (6*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^
                2*zb[j3, j5])/s123^2)))/(6*(-1 + x)*y*(x + y)) - 
        (prefac3*smeftD*Log[1 - x]*Log[x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2 + 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123))) - 2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*
                  zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         y^3 + (prefac3*smeftD*Log[x]*Log[1 - x - y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2 + 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123))) - 2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*
                  zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         y^3 - (prefac3*smeftD*PolyLog[2, x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2 + 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123))) - 2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*
                  zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         y^3 - (prefac3*smeftD*Log[x]*((-1 + x)*y*
            (-(((-1 + x)*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/(
                Sqrt[2]*s123^2)) - (Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/s123^2 - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) - (3*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + x^2*((za[j1, j2]*za[j1, j4]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
               (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) - 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (3*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                 zb[j2, j5])/(Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/s123 - (3*za[j1, j2]*za[j3, j4]*
                 zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2))) - 
           2*(-1 + x)^2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*za[j3, j4]*
                 zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2))) + 
           y^2*(((-1 + x)*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/s123^2 - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) - (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + x^2*((3*za[j1, j2]*za[j1, j4]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
               (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) - 
             x*((3*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                 zb[j2, j5])/(Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/s123 - (za[j1, j2]*za[j3, j4]*
                 zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         ((-1 + x)^2*y^2*(-1 + x + y)) + (prefac3*smeftD*Log[1 - x - y]*
          (-(y^3*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
                (Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, j3]*
                zb[j3, j5])/(Sqrt[2]*s123))) + 
           x^3*((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              s123^2 + (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/s123^2 + y*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                 zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))) + 
           x*y*((-2*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
              s123^2 + y^2*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123)) - 2*y*(-((za[j1, j2]*za[j1, j4]*
                  zb[j1, j5]*zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2) - 
               (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*
                 s123^2))) + x^2*(-((Sqrt[2]*za[j1, j2]*za[j3, j4]*
                zb[j2, j3]^2*zb[j3, j5])/s123^2) + 
             y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
                (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123)) - y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                  zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (2*Sqrt[2]*za[j1, j2]*
                 za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 - (za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - (2*Sqrt[2]*
                 za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2))))/
         (x*y^2*(x + y)^2) + (prefac3*smeftD*PolyLog[2, x + y]*
          (x*y^3*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) - y^3*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           x^3*((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              s123^2 + (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/s123^2 + y*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                 zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))) + 
           x^2*(-((Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
               s123^2) + y^2*((2*Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                 zb[j2, j5])/(s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*
                  zb[j1, j5]*zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*
                 za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
               (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
               (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
                s123^2))))/(x^2*y^3))/N + 
      ((3*prefac4*smeftD*Log[-(mu2/s123)]*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/y + 
        (prefac4*smeftD*Log[-(mu2/s123)]^2*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)))/y - 
        (2*prefac4*smeftD*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (prefac4*smeftD*Log[1 - x - y]^2*
          ((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123)))/y + (prefac4*smeftD*(-1 + 3*x + y)*Log[y]*
          (-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
             (Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*s123) + x*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/
         (x*(-1 + y)*(-1 + x + y)) + (prefac4*smeftD*Log[1 - y]*Log[y]*
          (-((y^2*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           2*x^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (x*za[j1, j2]*za[j1, j4]*zb[
                j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (x*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/(x^2*y) - 
        (prefac4*smeftD*Log[1 - x - y]*Log[y]*
          (-((y^2*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           2*x^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (x*za[j1, j2]*za[j1, j4]*zb[
                j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (x*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/(x^2*y) + 
        (prefac4*smeftD*PolyLog[2, y]*(-((y^2*za[j1, j4]*zb[j2, j3]*
              zb[j3, j5])/(Sqrt[2]*s123)) + 
           2*x^2*(-((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                s123*za[j1, j3])) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (x*za[j1, j2]*za[j1, j4]*zb[
                j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
             (x*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))))/(x^2*y) + 
        (prefac4*smeftD*((6*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*
             zb[j3, j5])/s123^2 + x^2*(-(((-48 + Pi^2)*za[j1, j2]*za[j1, j4]*
                zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) - 
             ((-54 + Pi^2)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(((-48 + Pi^2)*za[j1, j2]*za[j1, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (3*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              s123^2 + ((-54 + Pi^2)*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + x*(-(((-48 + Pi^2)*(-1 + y)*za[j1, j2]*
                za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                za[j1, j3])) - (3*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/s123^2 - (27*Sqrt[2]*za[j1, j4]*zb[j2, j3]*zb[
                j3, j5])/s123 + (Pi^2*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) + (27*Sqrt[2]*y*za[j1, j4]*zb[j2, j3]*zb[j3, 
                j5])/s123 - (Pi^2*y*za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) - (6*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^
                2*zb[j3, j5])/s123^2)))/(6*(-1 + x)*y*(x + y)) - 
        (prefac4*smeftD*Log[1 - x]*Log[x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2 + 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123))) - 2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*
                  zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         y^3 + (prefac4*smeftD*Log[x]*Log[1 - x - y]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2 + 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123))) - 2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*
                  zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         y^3 - (prefac4*smeftD*PolyLog[2, x]*
          (y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
             (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2 + 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123))) - 2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[
                j3, j5])/(Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*
                  zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         y^3 - (prefac4*smeftD*Log[x]*((-1 + x)*y*
            (-(((-1 + x)*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/(
                Sqrt[2]*s123^2)) - (Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/s123^2 - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) - (3*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + x^2*((za[j1, j2]*za[j1, j4]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
               (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) - 
             x*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (3*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                 zb[j2, j5])/(Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/s123 - (3*za[j1, j2]*za[j3, j4]*
                 zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2))) - 
           2*(-1 + x)^2*((za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j1, j2]*za[j3, j4]*
                 zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2))) + 
           y^2*(((-1 + x)*za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
              (Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^
                2*zb[j2, j5])/s123^2 - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123) - (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + x^2*((3*za[j1, j2]*za[j1, j4]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
               (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123)) - 
             x*((3*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*
                 zb[j2, j5])/(Sqrt[2]*s123^2) - (Sqrt[2]*za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/s123 - (za[j1, j2]*za[j3, j4]*
                 zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*s123^2)))))/
         ((-1 + x)^2*y^2*(-1 + x + y)) + (prefac4*smeftD*Log[1 - x - y]*
          (-(y^3*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3]^2)/
                (Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, j3]*
                zb[j3, j5])/(Sqrt[2]*s123))) + 
           x^3*((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              s123^2 + (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/s123^2 + y*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                 zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))) + 
           x*y*((-2*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
              s123^2 + y^2*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123)) - 2*y*(-((za[j1, j2]*za[j1, j4]*
                  zb[j1, j5]*zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (za[j1, j2]*
                 za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/(Sqrt[2]*s123^2) - 
               (za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/(Sqrt[2]*
                 s123^2))) + x^2*(-((Sqrt[2]*za[j1, j2]*za[j3, j4]*
                zb[j2, j3]^2*zb[j3, j5])/s123^2) + 
             y^2*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
                (s123*za[j1, j3]) - (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*s123)) - y*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                  zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - (2*Sqrt[2]*za[j1, j2]*
                 za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 - (za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - (2*Sqrt[2]*
                 za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/s123^2))))/
         (x*y^2*(x + y)^2) + (prefac4*smeftD*PolyLog[2, x + y]*
          (x*y^3*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*s123)) - y^3*(-((za[j1, j2]*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3]^2)/(Sqrt[2]*s123^2)) - ((-1 + y)*za[j1, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*s123)) + 
           x^3*((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/
              s123^2 + (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, 
                j5])/s123^2 + y*((za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                 zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j4]*
                 zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123))) + 
           x^2*(-((Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
               s123^2) + y^2*((2*Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j2, j3]*
                 zb[j2, j5])/(s123*za[j1, j3]) + (za[j1, j4]*zb[j2, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123)) + y*(-((za[j1, j2]*za[j1, j4]*
                  zb[j1, j5]*zb[j2, j3]^2)/(Sqrt[2]*s123^2)) + (Sqrt[2]*
                 za[j1, j2]*za[j2, j4]*zb[j2, j3]^2*zb[j2, j5])/s123^2 + 
               (za[j1, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
               (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j2, j3]^2*zb[j3, j5])/
                s123^2))))/(x^2*y^3))/N)
 
helicityAmpNLO["+", "-", "-"] = 
    Tq2q1*((-2*beta0*prefac4*smeftC*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
           (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*y) + 
      (2*prefac4*smeftC*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
           (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep^2*N*y) - 
      (4*N*prefac4*smeftC*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
           (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep^2*y) - 
      (2*beta0*prefac3*(CSM + smeftC)*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
           (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*y) + 
      (2*prefac3*(CSM + smeftC)*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
           (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep^2*N*y) - 
      (4*N*prefac3*(CSM + smeftC)*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
           (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep^2*y) + 
      (prefac4*smeftC*(3 + 2*Log[-(mu2/s123)] - 2*Log[1 - x - y])*
        (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
         (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*N*y) + (prefac3*(CSM + smeftC)*
        (3 + 2*Log[-(mu2/s123)] - 2*Log[1 - x - y])*
        (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
         (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*N*y) - 
      (N*prefac4*smeftC*(3 + 4*Log[-(mu2/s123)] - 2*Log[x] - 2*Log[y])*
        (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
         (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*y) - (N*prefac3*(CSM + smeftC)*
        (3 + 4*Log[-(mu2/s123)] - 2*Log[x] - 2*Log[y])*
        (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
         (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
           zb[j1, j3])))/(ep*y) + 
      N*((-3*prefac4*smeftC*Log[-(mu2/s123)]*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (2*prefac4*smeftC*Log[-(mu2/s123)]^2*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (2*prefac4*smeftC*Log[-(mu2/s123)]*Log[x]*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (2*prefac4*smeftC*Log[-(mu2/s123)]*Log[y]*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac4*smeftC*Log[x]^2*
          ((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123) + 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac4*smeftC*Log[y]^2*
          ((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123) + 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (3*prefac4*smeftC*Log[y]*
          (-(((-1 + x + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
             (Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123^2) - (x*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         ((-1 + y)*(-1 + x + y)) - (prefac4*smeftC*Log[1 - x]*Log[x]*
          (-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (3*y*za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + 
           (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3]) + ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftC*Log[x]*Log[y]*(-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*
              za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (3*y*za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123^2) + (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) + 
           ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac4*smeftC*Log[1 - y]*Log[y]*
          (-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (3*y*za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + 
           (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3]) + ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac4*smeftC*PolyLog[2, x]*(-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*
              za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (3*y*za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123^2) + (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) + 
           ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac4*smeftC*PolyLog[2, y]*(-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*
              za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (3*y*za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123^2) + (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3]) + 
           ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftC*(((-1 + x)*(14*x^2 - x*(28 + (-28 + Pi^2)*y) - 
              (-1 + y)*(14 + (-14 + Pi^2)*y))*za[j2, j3]*za[j3, j4]*
             zb[j1, j5])/(Sqrt[2]*s123) + Pi^2*(-1 + x)*y*
            (-((za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                s123^2)) - (x*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 2*(-1 + x + y)^2*
            ((4*Sqrt[2]*(-1 + x)*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3]) - (za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123^2))))/(2*(-1 + x)*y*(-1 + x + y)^2) - 
        (prefac4*smeftC*Log[x]*(-(((-1 + x)*(-2 + 2*x - y)*za[j1, j4]*
              za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2)) + 
           (-1 + y)*(-((Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                zb[j2, j5])/s123^2) - (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[
                j3, j5])/(Sqrt[2]*s123^2)) + 
           x^2*((3*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]^2*za[j2, j4]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123^2) + (za[j2, j3]^2*za[j3, j4]*
               zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)) + 
           x*((-3*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123^2) - (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*
               zb[j3, j5])/s123^2 + y*((-3*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]^2*
                 za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123^2) + 
               (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*
                 s123^2)))))/((-1 + x)^2*y*(-1 + x + y))) + 
      N*((-3*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]^2*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*
          Log[x]*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*
          Log[y]*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac3*(CSM + smeftC)*Log[x]^2*
          ((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123) + 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac3*(CSM + smeftC)*Log[y]^2*
          ((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123) + 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (3*prefac3*(CSM + smeftC)*Log[y]*
          (-(((-1 + x + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
             (Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123^2) - (x*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         ((-1 + y)*(-1 + x + y)) - (prefac3*(CSM + smeftC)*Log[1 - x]*Log[x]*
          (-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (3*y*za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + 
           (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3]) + ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac3*(CSM + smeftC)*Log[x]*Log[y]*
          (-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (3*y*za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + 
           (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3]) + ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac3*(CSM + smeftC)*Log[1 - y]*Log[y]*
          (-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (3*y*za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + 
           (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3]) + ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac3*(CSM + smeftC)*PolyLog[2, x]*
          (-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (3*y*za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + 
           (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3]) + ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac3*(CSM + smeftC)*PolyLog[2, y]*
          (-(((-2 - 2*x^2 - x*(-4 + y) + y + y^2)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (3*y*za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + 
           (Sqrt[2]*(-1 + x)^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3]) + ((-4 + x)*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*y^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (s123*zb[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac3*(CSM + smeftC)*(((-1 + x)*(14*x^2 - x*(28 + (-28 + Pi^2)*
                 y) - (-1 + y)*(14 + (-14 + Pi^2)*y))*za[j2, j3]*za[j3, j4]*
             zb[j1, j5])/(Sqrt[2]*s123) + Pi^2*(-1 + x)*y*
            (-((za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                s123^2)) - (x*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 2*(-1 + x + y)^2*
            ((4*Sqrt[2]*(-1 + x)*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3]) - (za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123^2))))/(2*(-1 + x)*y*(-1 + x + y)^2) - 
        (prefac3*(CSM + smeftC)*Log[x]*(-(((-1 + x)*(-2 + 2*x - y)*za[j1, j4]*
              za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2)) + 
           (-1 + y)*(-((Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                zb[j2, j5])/s123^2) - (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[
                j3, j5])/(Sqrt[2]*s123^2)) + 
           x^2*((3*y*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]^2*za[j2, j4]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123^2) + (za[j2, j3]^2*za[j3, j4]*
               zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)) + 
           x*((-3*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123^2) - (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*
               zb[j3, j5])/s123^2 + y*((-3*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]^2*
                 za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123^2) + 
               (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*
                 s123^2)))))/((-1 + x)^2*y*(-1 + x + y))) + 
      ((3*prefac4*smeftC*Log[-(mu2/s123)]*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac4*smeftC*Log[-(mu2/s123)]^2*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (2*prefac4*smeftC*Log[-(mu2/s123)]*
          Log[1 - x - y]*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
             (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + (prefac4*smeftC*Log[1 - x - y]^2*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (prefac4*smeftC*(-1 + 3*x + y)*Log[y]*
          (-(((-1 + x + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
             (Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*s123^2) - (x*za[j2, j3]*za[j2, j4]*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         (x*(-1 + y)*(-1 + x + y)) - (prefac4*smeftC*Log[1 - y]*Log[y]*
          (y*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^
                2)) + 2*x^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 
           x*y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3]))))/(x^2*y) + (prefac4*smeftC*Log[1 - x - y]*Log[y]*
          (y*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^
                2)) + 2*x^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 
           x*y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3]))))/(x^2*y) - (prefac4*smeftC*PolyLog[2, y]*
          (y*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^
                2)) + 2*x^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 
           x*y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3]))))/(x^2*y) + (prefac4*smeftC*Log[1 - x]*Log[x]*
          (y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
             (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3])) + y*(-(((-1 + x)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + (x*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - 2*((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)))))/y^3 - 
        (prefac4*smeftC*Log[x]*Log[1 - x - y]*
          (y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
             (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3])) + y*(-(((-1 + x)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + (x*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - 2*((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)))))/y^3 + 
        (prefac4*smeftC*PolyLog[2, x]*
          (y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
             (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3])) + y*(-(((-1 + x)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + (x*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - 2*((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)))))/y^3 + 
        (prefac4*smeftC*Log[x]*(y^2*(-(((-1 + x)^2*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + (x*za[j1, j4]*za[j2, j3]^
                2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) - 
             (3*x*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (3*x^2*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (x*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123^2) - (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + (x*za[j2, j3]^2*za[j3, j4]*zb[j1, 
                j2]*zb[j3, j5])/(Sqrt[2]*s123^2)) + (-1 + x)*y*
            (-(((-1 + x)^2*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - ((-1 + x)*za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, 
                j5])/(Sqrt[2]*s123^2) - (x*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
               zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (x^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/s123^2 + (3*x*za[j2, j3]^2*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123^2) - 
             (3*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2) + (3*x*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[
                j3, j5])/(Sqrt[2]*s123^2)) - 2*(-1 + x)^2*
            ((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^
                2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
                 (Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(Sqrt[2]*s123^2)))))/((-1 + x)^2*y^2*
          (-1 + x + y)) - (prefac4*smeftC*Log[1 - x - y]*
          (-(y^3*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                (Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*
                zb[j1, j5])/(Sqrt[2]*s123^2))) + 
           x^3*(y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
               (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
               zb[j2, j5])/s123^2 + (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, 
                j2]*zb[j3, j5])/s123^2) - 
           x*y*(y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
               (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + (2*Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, 
                j2]*zb[j3, j5])/s123^2 + 2*y*(-((za[j1, j4]*za[j2, j3]^2*
                  zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*
                 za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123^2) - 
               (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*
                 s123^2))) + x^2*(y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                 (Sqrt[2]*s123)) + (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j1, j5])/(s123*zb[j1, j3])) - (Sqrt[2]*za[j2, j3]^2*za[
                j3, j4]*zb[j1, j2]*zb[j3, j5])/s123^2 - 
             y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
               (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                 s123^2) - (2*Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/s123^2 - (2*Sqrt[2]*za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/s123^2))))/(x*y^2*(x + y)^2) - 
        (prefac4*smeftC*(x^2*(-(((-54 + Pi^2)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - ((-48 + Pi^2)*za[j2, j3]*za[j2, 
                j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           y*(((-54 + Pi^2)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
              (Sqrt[2]*s123) + ((-48 + Pi^2)*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (3*Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              s123^2) + (6*Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5])/s123^2 + x*(-(((-54 + Pi^2)*(-1 + y)*za[j2, j3]*
                za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             ((-48 + Pi^2)*(-1 + y)*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             6*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
                 (Sqrt[2]*s123^2)) - (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/s123^2))))/(6*(-1 + x)*y*(x + y)) - 
        (prefac4*smeftC*PolyLog[2, x + y]*
          (-(y^3*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                (Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*
                zb[j1, j5])/(Sqrt[2]*s123^2))) + 
           x*y^3*((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123) + 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) + x^3*(y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                 (Sqrt[2]*s123)) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - x^2*(y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                 (Sqrt[2]*s123)) - (2*Sqrt[2]*za[j2, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3])) + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/s123^2 + 
             y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
               (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                 s123^2) - (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/s123^2 - (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/s123^2))))/(x^2*y^3))/N + 
      ((3*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y + (prefac3*(CSM + smeftC)*Log[-(mu2/s123)]^2*
          (-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
           (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
             zb[j1, j3])))/y - (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*
          Log[1 - x - y]*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
             (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + (prefac3*(CSM + smeftC)*
          Log[1 - x - y]^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
             (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - (prefac3*(CSM + smeftC)*
          (-1 + 3*x + y)*Log[y]*(-(((-1 + x + y)*za[j2, j3]*za[j3, j4]*
              zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2) - 
           (x*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/(x*(-1 + y)*(-1 + x + y)) - 
        (prefac3*(CSM + smeftC)*Log[1 - y]*Log[y]*
          (y*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^
                2)) + 2*x^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 
           x*y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3]))))/(x^2*y) + (prefac3*(CSM + smeftC)*Log[1 - x - y]*
          Log[y]*(y*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123^2)) + 2*x^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
               (Sqrt[2]*s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3]))))/(x^2*y) - (prefac3*(CSM + smeftC)*PolyLog[2, y]*
          (y*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^
                2)) + 2*x^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) + 
           x*y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3]))))/(x^2*y) + (prefac3*(CSM + smeftC)*Log[1 - x]*
          Log[x]*(y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
             (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3])) + y*(-(((-1 + x)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + (x*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - 2*((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)))))/y^3 - 
        (prefac3*(CSM + smeftC)*Log[x]*Log[1 - x - y]*
          (y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
             (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3])) + y*(-(((-1 + x)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + (x*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - 2*((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)))))/y^3 + 
        (prefac3*(CSM + smeftC)*PolyLog[2, x]*
          (y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
             (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (s123*zb[j1, j3])) + y*(-(((-1 + x)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123^2) + (x*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - 2*((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                  zb[j2, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^2)))))/y^3 + 
        (prefac3*(CSM + smeftC)*Log[x]*
          (y^2*(-(((-1 + x)^2*za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*
                s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123^2) + (x*za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, 
                j5])/(Sqrt[2]*s123^2) - (3*x*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             (3*x^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/s123^2 + (x*za[j2, j3]^2*za[j2, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123^2) - 
             (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^
                2) + (x*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              (Sqrt[2]*s123^2)) + (-1 + x)*y*(-(((-1 + x)^2*za[j2, j3]*
                za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             ((-1 + x)*za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*s123^2) - (x*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (x^2*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (3*x*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123^2) - (3*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, 
                j5])/(Sqrt[2]*s123^2) + (3*x*za[j2, j3]^2*za[j3, j4]*zb[j1, 
                j2]*zb[j3, j5])/(Sqrt[2]*s123^2)) - 2*(-1 + x)^2*
            ((za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*s123^
                2) + x*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
                 (Sqrt[2]*s123^2)) - (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*
                 zb[j3, j5])/(Sqrt[2]*s123^2)))))/((-1 + x)^2*y^2*
          (-1 + x + y)) - (prefac3*(CSM + smeftC)*Log[1 - x - y]*
          (-(y^3*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                (Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*
                zb[j1, j5])/(Sqrt[2]*s123^2))) + 
           x^3*(y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
               (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
               zb[j2, j5])/s123^2 + (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, 
                j2]*zb[j3, j5])/s123^2) - 
           x*y*(y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
               (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) + (2*Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, 
                j2]*zb[j3, j5])/s123^2 + 2*y*(-((za[j1, j4]*za[j2, j3]^2*
                  zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123^2)) - (za[j2, j3]^2*
                 za[j2, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123^2) - 
               (za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*
                 s123^2))) + x^2*(y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                 (Sqrt[2]*s123)) + (Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j1, j5])/(s123*zb[j1, j3])) - (Sqrt[2]*za[j2, j3]^2*za[
                j3, j4]*zb[j1, j2]*zb[j3, j5])/s123^2 - 
             y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
               (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                 s123^2) - (2*Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/s123^2 - (2*Sqrt[2]*za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/s123^2))))/(x*y^2*(x + y)^2) - 
        (prefac3*(CSM + smeftC)*(x^2*(-(((-54 + Pi^2)*za[j2, j3]*za[j3, j4]*
                zb[j1, j5])/(Sqrt[2]*s123)) - ((-48 + Pi^2)*za[j2, j3]*za[j2, 
                j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           y*(((-54 + Pi^2)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
              (Sqrt[2]*s123) + ((-48 + Pi^2)*za[j2, j3]*za[j2, j4]*zb[j1, 
                j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (3*Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
              s123^2) + (6*Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5])/s123^2 + x*(-(((-54 + Pi^2)*(-1 + y)*za[j2, j3]*
                za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) - 
             ((-48 + Pi^2)*(-1 + y)*za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             6*(-((za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/
                 (Sqrt[2]*s123^2)) - (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/s123^2))))/(6*(-1 + x)*y*(x + y)) - 
        (prefac3*(CSM + smeftC)*PolyLog[2, x + y]*
          (-(y^3*(-(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                (Sqrt[2]*s123)) - (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*
                zb[j1, j5])/(Sqrt[2]*s123^2))) + 
           x*y^3*((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123) + 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) + x^3*(y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                 (Sqrt[2]*s123)) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*zb[j2, j5])/s123^2 + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/
              s123^2) - x^2*(y^2*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/
                 (Sqrt[2]*s123)) - (2*Sqrt[2]*za[j2, j3]*za[j2, j4]*
                 zb[j1, j2]*zb[j1, j5])/(s123*zb[j1, j3])) + 
             (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*zb[j1, j2]*zb[j3, j5])/s123^2 + 
             y*(-((za[j2, j3]*za[j3, j4]*zb[j1, j5])/(Sqrt[2]*s123)) + 
               (za[j1, j4]*za[j2, j3]^2*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                 s123^2) - (Sqrt[2]*za[j2, j3]^2*za[j2, j4]*zb[j1, j2]*
                 zb[j2, j5])/s123^2 - (Sqrt[2]*za[j2, j3]^2*za[j3, j4]*
                 zb[j1, j2]*zb[j3, j5])/s123^2))))/(x^2*y^3))/N)
 
helicityAmpNLO["+", "-", "+"] = 
    Tq2q1*((-2*beta0*prefac4*smeftC*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
           zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep*y) + 
      (2*prefac4*smeftC*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
          (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep^2*N*y) - 
      (4*N*prefac4*smeftC*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
          (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep^2*y) - 
      (2*beta0*prefac3*(CSM + smeftC)*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
           zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep*y) + (2*prefac3*(CSM + smeftC)*
        ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
           za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
       (ep^2*N*y) - (4*N*prefac3*(CSM + smeftC)*
        ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
           za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
       (ep^2*y) + (prefac4*smeftC*(3 + 2*Log[-(mu2/s123)] - 2*Log[1 - x - y])*
        ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
           za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
       (ep*N*y) + (prefac3*(CSM + smeftC)*(3 + 2*Log[-(mu2/s123)] - 
         2*Log[1 - x - y])*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
          (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep*N*y) - 
      (N*prefac4*smeftC*(3 + 4*Log[-(mu2/s123)] - 2*Log[x] - 2*Log[y])*
        ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
           za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
       (ep*y) - (N*prefac3*(CSM + smeftC)*(3 + 4*Log[-(mu2/s123)] - 
         2*Log[x] - 2*Log[y])*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
          (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep*y) + 
      N*((-3*prefac4*smeftC*Log[-(mu2/s123)]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (2*prefac4*smeftC*Log[-(mu2/s123)]^2*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y + (2*prefac4*smeftC*Log[-(mu2/s123)]*Log[x]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (prefac4*smeftC*Log[x]^2*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
        (2*prefac4*smeftC*Log[-(mu2/s123)]*Log[y]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (prefac4*smeftC*Log[y]^2*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
        (3*prefac4*smeftC*x*Log[x]*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - 
           (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*
             za[j1, j3]) + ((-1 + x + y)*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3])))/((-1 + x)*(-1 + x + y)) + 
        (prefac4*smeftC*((8*Sqrt[2]*(-1 + x)^2*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(s123*za[j1, j3]) - 
           (7*Sqrt[2]*y^4*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
           y*(-((Sqrt[2]*(-1 + x)^2*za[j1, j2]*za[j1, j4]*zb[j1, j3]*
                zb[j1, j5])/(s123*za[j1, j3])) - ((48 + (-64 + Pi^2)*x + 
                16*x^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) + (Pi^2*x*za[j1, j2]*za[j2, j4]*zb[
                j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (7*Sqrt[2]*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (14*Sqrt[2]*x*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
             (Pi^2*x*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (7*Sqrt[2]*x^2*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (Pi^2*x^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y^2*((-2*Sqrt[2]*(-1 + x)*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, 
                j5])/(s123*za[j1, j3]) + ((48 + (-32 + Pi^2)*x)*za[j1, j2]*za[
                j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - 
             (Pi^2*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (21*Sqrt[2]*za[j2, j4]*zb[j3, j5])/
              za[j1, j3] + (28*Sqrt[2]*x*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (Sqrt[2]*Pi^2*x*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (7*Sqrt[2]*x^2*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
             (Pi^2*x^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y^3*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(s123*
                za[j1, j3])) - (8*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(s123*za[j1, j3]) + ((42 + (-28 + Pi^2)*x)*za[j2, 
                j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         (2*(-1 + y)*y*(-1 + x + y)^2) + (prefac4*smeftC*Log[1 - x]*Log[x]*
          (((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac4*smeftC*Log[x]*Log[y]*(((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*
             za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftC*Log[1 - y]*Log[y]*
          (((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftC*PolyLog[2, x]*(((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*
             za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftC*PolyLog[2, y]*(((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*
             za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac4*smeftC*Log[y]*(-(((-2 + y)*za[j1, j2]*za[j1, j4]*zb[j1, j3]*
              zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           ((-1 + y)*(x*((3*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
                 (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
                  zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
                (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                  za[j1, j3])) + (-1 + y)*((Sqrt[2]*za[j1, j2]*za[j2, j4]*
                  zb[j1, j3]*zb[j2, j5])/(s123*za[j1, j3]) - 
                (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                  za[j1, j3]))))/(-1 + x + y)))/(-1 + y)^2) + 
      N*((-3*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]^2*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y + (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*Log[x]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (prefac3*(CSM + smeftC)*Log[x]^2*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y + (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*Log[y]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (prefac3*(CSM + smeftC)*Log[y]^2*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y + (3*prefac3*(CSM + smeftC)*x*Log[x]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + ((-1 + x + y)*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3])))/((-1 + x)*(-1 + x + y)) + 
        (prefac3*(CSM + smeftC)*((8*Sqrt[2]*(-1 + x)^2*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(s123*za[j1, j3]) - 
           (7*Sqrt[2]*y^4*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
           y*(-((Sqrt[2]*(-1 + x)^2*za[j1, j2]*za[j1, j4]*zb[j1, j3]*
                zb[j1, j5])/(s123*za[j1, j3])) - ((48 + (-64 + Pi^2)*x + 
                16*x^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) + (Pi^2*x*za[j1, j2]*za[j2, j4]*zb[
                j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (7*Sqrt[2]*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (14*Sqrt[2]*x*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
             (Pi^2*x*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (7*Sqrt[2]*x^2*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (Pi^2*x^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y^2*((-2*Sqrt[2]*(-1 + x)*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, 
                j5])/(s123*za[j1, j3]) + ((48 + (-32 + Pi^2)*x)*za[j1, j2]*za[
                j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - 
             (Pi^2*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (21*Sqrt[2]*za[j2, j4]*zb[j3, j5])/
              za[j1, j3] + (28*Sqrt[2]*x*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (Sqrt[2]*Pi^2*x*za[j2, j4]*zb[j3, j5])/za[j1, j3] - 
             (7*Sqrt[2]*x^2*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
             (Pi^2*x^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y^3*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(s123*
                za[j1, j3])) - (8*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(s123*za[j1, j3]) + ((42 + (-28 + Pi^2)*x)*za[j2, 
                j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         (2*(-1 + y)*y*(-1 + x + y)^2) + (prefac3*(CSM + smeftC)*Log[1 - x]*
          Log[x]*(((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) - 
        (prefac3*(CSM + smeftC)*Log[x]*Log[y]*
          (((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac3*(CSM + smeftC)*Log[1 - y]*Log[y]*
          (((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac3*(CSM + smeftC)*PolyLog[2, x]*
          (((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac3*(CSM + smeftC)*PolyLog[2, y]*
          (((2*x^2 + x*(-4 + y) + 2*(-1 + y)^2)*za[j1, j2]*za[j2, j4]*
             zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           y*((3*x*za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (x^2*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*(-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*(-1 + y)^2*za[j2, j4]*zb[j3, 
                j5])/za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (prefac3*(CSM + smeftC)*Log[y]*(-(((-2 + y)*za[j1, j2]*za[j1, j4]*
              zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           ((-1 + y)*(x*((3*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
                 (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
                  zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
                (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                  za[j1, j3])) + (-1 + y)*((Sqrt[2]*za[j1, j2]*za[j2, j4]*
                  zb[j1, j3]*zb[j2, j5])/(s123*za[j1, j3]) - 
                (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                  za[j1, j3]))))/(-1 + x + y)))/(-1 + y)^2) + 
      ((3*prefac4*smeftC*Log[-(mu2/s123)]*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
        (prefac4*smeftC*Log[-(mu2/s123)]^2*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y - 
        (2*prefac4*smeftC*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y + (prefac4*smeftC*Log[1 - x - y]^2*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (prefac4*smeftC*x*(-1 + x + 3*y)*Log[x]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + ((-1 + x + y)*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3])))/((-1 + x)*y*(-1 + x + y)) - 
        (prefac4*smeftC*Log[1 - x]*Log[x]*((x^2*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) + x*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + y)*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           2*y*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y^2 + (prefac4*smeftC*Log[x]*
          Log[1 - x - y]*((x^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           x*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[
                j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + ((-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + 2*y*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
               zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/y^2 - 
        (prefac4*smeftC*PolyLog[2, x]*((x^2*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) + x*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + y)*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           2*y*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y^2 + (prefac4*smeftC*Log[1 - y]*Log[y]*
          (x^2*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(s123*
                za[j1, j3])) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3])) + x*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, 
                j5])/(s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) + 2*y*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3])))))/(x^2*y) - 
        (prefac4*smeftC*Log[1 - x - y]*Log[y]*
          (x^2*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(s123*
                za[j1, j3])) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3])) + x*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, 
                j5])/(s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) + 2*y*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3])))))/(x^2*y) + 
        (prefac4*smeftC*PolyLog[2, y]*
          (x^2*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(s123*
                za[j1, j3])) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3])) + x*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, 
                j5])/(s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) + 2*y*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3])))))/(x^2*y) + 
        (prefac4*smeftC*PolyLog[2, x + y]*((x^4*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) + x^3*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + y)*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           x^2*y*((2*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3])) + x*y^2*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*
                zb[j1, j5])/(s123*za[j1, j3])) + (za[j1, j2]*za[j2, j4]*zb[
                j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[
                j1, j3]) + (za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) - 2*y^2*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3])))))/(x^2*y^2) + 
        (prefac4*smeftC*Log[y]*(x*(-1 + y)*(((-2 + 3*y)*za[j1, j2]*za[j1, 
                j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (-1 + y)*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j1, j3]*
                 zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + (za[j2, j4]*
                 zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y*za[j2, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (3*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]))) + 
           2*(-1 + y)^2*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(
                Sqrt[2]*s123*za[j1, j3])) + y*((za[j1, j2]*za[j1, j4]*
                 zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
               (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                 za[j1, j3]))) + x^2*(((-2 + y)*za[j1, j2]*za[j1, j4]*zb[j1, 
                j3]*zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (-1 + y)*((-3*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j1, j3]*
                 zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - (za[j2, j4]*
                 zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])))))/
         (x*(-1 + y)^2*(-1 + x + y)) + (prefac4*smeftC*Log[1 - x - y]*
          ((x^4*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           x^3*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + y)*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) - 
           x^2*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/
              (s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*
               zb[j2, j3])/(s123*za[j1, j3]) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j1, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) - 2*y^2*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3]))) + 
           x*y*(-((y^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
             (2*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3]) + y*((-2*Sqrt[2]*za[j1, j2]*za[j1, j4]*
                 zb[j1, j3]*zb[j1, j5])/(s123*za[j1, j3]) + (za[j1, j2]*
                 za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j2, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (2*Sqrt[2]*za[j1, j2]*za[j3, j4]*
                 zb[j1, j3]*zb[j3, j5])/(s123*za[j1, j3])))))/
         (x*y*(x + y)^2) + (prefac4*smeftC*
          (x*(((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-54 + Pi^2)*y^2*za[j2, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + y*((3*Sqrt[2]*za[j1, j2]*
                 za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(s123*za[j1, j3]) - 
               ((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
                (Sqrt[2]*s123*za[j1, j3]) + ((-54 + Pi^2)*za[j2, j4]*
                 zb[j3, j5])/(Sqrt[2]*za[j1, j3]))) + 
           y*(((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-54 + Pi^2)*y^2*za[j2, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (6*Sqrt[2]*za[j1, j2]*za[j3, j4]*
               zb[j1, j3]*zb[j3, j5])/(s123*za[j1, j3]) + 
             y*((3*Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/
                (s123*za[j1, j3]) - ((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*
                 zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - 
               (27*Sqrt[2]*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
               (Pi^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (6*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (s123*za[j1, j3])))))/(6*(-1 + y)*y*(x + y)))/N + 
      ((3*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y + (prefac3*(CSM + smeftC)*Log[-(mu2/s123)]^2*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (2*prefac3*(CSM + smeftC)*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y + (prefac3*(CSM + smeftC)*Log[1 - x - y]^2*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/
         y - (prefac3*(CSM + smeftC)*x*(-1 + x + 3*y)*Log[x]*
          ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
             za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + ((-1 + x + y)*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3])))/((-1 + x)*y*(-1 + x + y)) - 
        (prefac3*(CSM + smeftC)*Log[1 - x]*Log[x]*
          ((x^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           x*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[
                j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + ((-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + 2*y*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
               zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/y^2 + 
        (prefac3*(CSM + smeftC)*Log[x]*Log[1 - x - y]*
          ((x^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           x*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[
                j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + ((-1 + y)*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + 2*y*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*
               zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/y^2 - 
        (prefac3*(CSM + smeftC)*PolyLog[2, x]*((x^2*za[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) + x*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + y)*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           2*y*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y^2 + (prefac3*(CSM + smeftC)*
          Log[1 - y]*Log[y]*(x^2*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*
                zb[j2, j3])/(s123*za[j1, j3])) + (y*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + x*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[
                j1, j3]*zb[j1, j5])/(s123*za[j1, j3]) - 
             (za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[
                j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, 
                j3]*zb[j3, j5])/(s123*za[j1, j3])) + 
           2*y*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                za[j1, j3])) + y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*
                 zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*
                 za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                 za[j1, j3])))))/(x^2*y) - (prefac3*(CSM + smeftC)*
          Log[1 - x - y]*Log[y]*(x^2*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*
                zb[j1, j5]*zb[j2, j3])/(s123*za[j1, j3])) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           x*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/
              (s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, 
                j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[
                j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) + 2*y*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3])))))/(x^2*y) + 
        (prefac3*(CSM + smeftC)*PolyLog[2, y]*
          (x^2*(-((Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(s123*
                za[j1, j3])) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3])) + x*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, 
                j5])/(s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[
                j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*
               zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) + 2*y*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3])))))/(x^2*y) + 
        (prefac3*(CSM + smeftC)*PolyLog[2, x + y]*
          ((x^4*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           x^3*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + y)*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           x^2*y*((2*Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (s123*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3])) + x*y^2*(-((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*
                zb[j1, j5])/(s123*za[j1, j3])) + (za[j1, j2]*za[j2, j4]*zb[
                j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) + 
             (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[
                j1, j3]) + (za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) - 2*y^2*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3])))))/(x^2*y^2) + 
        (prefac3*(CSM + smeftC)*Log[y]*
          (x*(-1 + y)*(((-2 + 3*y)*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - (-1 + y)*
              ((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j2, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (y*za[j2, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (3*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]))) + 
           2*(-1 + y)^2*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(
                Sqrt[2]*s123*za[j1, j3])) + y*((za[j1, j2]*za[j1, j4]*
                 zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
               (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/(Sqrt[2]*s123*
                 za[j1, j3]))) + x^2*(((-2 + y)*za[j1, j2]*za[j1, j4]*zb[j1, 
                j3]*zb[j1, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             (-1 + y)*((-3*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*zb[j1, j3]*
                 zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - (za[j2, j4]*
                 zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (y*za[j2, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                 zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])))))/
         (x*(-1 + y)^2*(-1 + x + y)) + (prefac3*(CSM + smeftC)*Log[1 - x - y]*
          ((x^4*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           x^3*((za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
             ((-1 + y)*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) - 
           x^2*y*((Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/
              (s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j2, j4]*zb[j1, j5]*
               zb[j2, j3])/(s123*za[j1, j3]) + (Sqrt[2]*za[j1, j2]*za[j2, 
                j4]*zb[j1, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
             (y*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3])) - 2*y^2*(-((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
             y*((za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(Sqrt[2]*s123*
                 za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (Sqrt[2]*s123*za[j1, j3]))) + 
           x*y*(-((y^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
             (2*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
              (s123*za[j1, j3]) + y*((-2*Sqrt[2]*za[j1, j2]*za[j1, j4]*
                 zb[j1, j3]*zb[j1, j5])/(s123*za[j1, j3]) + (za[j1, j2]*
                 za[j2, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*
                 za[j1, j3]) - (za[j1, j2]*za[j2, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*s123*za[j1, j3]) + (za[j2, j4]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (2*Sqrt[2]*za[j1, j2]*za[j3, j4]*
                 zb[j1, j3]*zb[j3, j5])/(s123*za[j1, j3])))))/
         (x*y*(x + y)^2) + (prefac3*(CSM + smeftC)*
          (x*(((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-54 + Pi^2)*y^2*za[j2, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) + y*((3*Sqrt[2]*za[j1, j2]*
                 za[j1, j4]*zb[j1, j3]*zb[j1, j5])/(s123*za[j1, j3]) - 
               ((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
                (Sqrt[2]*s123*za[j1, j3]) + ((-54 + Pi^2)*za[j2, j4]*
                 zb[j3, j5])/(Sqrt[2]*za[j1, j3]))) + 
           y*(((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*s123*za[j1, j3]) - ((-54 + Pi^2)*y^2*za[j2, j4]*zb[j3, 
                j5])/(Sqrt[2]*za[j1, j3]) - (6*Sqrt[2]*za[j1, j2]*za[j3, j4]*
               zb[j1, j3]*zb[j3, j5])/(s123*za[j1, j3]) + 
             y*((3*Sqrt[2]*za[j1, j2]*za[j1, j4]*zb[j1, j3]*zb[j1, j5])/
                (s123*za[j1, j3]) - ((-48 + Pi^2)*za[j1, j2]*za[j2, j4]*
                 zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*s123*za[j1, j3]) - 
               (27*Sqrt[2]*za[j2, j4]*zb[j3, j5])/za[j1, j3] + 
               (Pi^2*za[j2, j4]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
               (6*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j3, j5])/
                (s123*za[j1, j3])))))/(6*(-1 + y)*y*(x + y)))/N)
 
helicityAmpNLO["+", "+", "-"] = 
    Tq2q1*((-2*Sqrt[2]*beta0*prefac4*smeftA*za[j2, j3]*za[j4, j5]*zb[j1, j2]*
        zb[j1, j5]*zb[j2, j5])/(ep*s123*y*zb[j1, j3]) + 
      (2*Sqrt[2]*prefac4*smeftA*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*
        zb[j2, j5])/(ep^2*N*s123*y*zb[j1, j3]) - 
      (4*Sqrt[2]*N*prefac4*smeftA*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*
        zb[j2, j5])/(ep^2*s123*y*zb[j1, j3]) - 
      (Sqrt[2]*prefac4*smeftA*(-3 - 2*Log[-(mu2/s123)] + 2*Log[1 - x - y])*
        za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
       (ep*N*s123*y*zb[j1, j3]) + (Sqrt[2]*N*prefac4*smeftA*
        (-3 - 4*Log[-(mu2/s123)] + 2*Log[x] + 2*Log[y])*za[j2, j3]*za[j4, j5]*
        zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(ep*s123*y*zb[j1, j3]) - 
      (2*(beta0 - CF)*prefac3*smeftA2*
        (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
           zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
         (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*y) + 
      (2*prefac3*smeftA2*(2 + Log[-(mu2/s123)] - Log[1 - x - y])*
        (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
           zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
         (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*N*y) - 
      (2*N*prefac3*smeftA2*(2 + 2*Log[-(mu2/s123)] - Log[x] - Log[y])*
        (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
         (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
          (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
           zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
         (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
          (Sqrt[2]*s123*zb[j1, j3])))/(ep*y) + 
      (2*(-((Sqrt[2]*prefac3*smeftA2*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
           zb[j1, j3]) - (prefac3*smeftA2*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
           zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
         (prefac3*smeftA2*za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
          (Sqrt[2]*s123*zb[j1, j3]) + (prefac3*smeftA2*za[j2, j3]*za[j3, j4]*
           zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(ep^2*N*y) - 
      (4*N*(-((Sqrt[2]*prefac3*smeftA2*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
           zb[j1, j3]) - (prefac3*smeftA2*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
           zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
         (prefac3*smeftA2*za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
          (Sqrt[2]*s123*zb[j1, j3]) + (prefac3*smeftA2*za[j2, j3]*za[j3, j4]*
           zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(ep^2*y) + 
      N*((4*prefac3*smeftA2*Log[y]*(-(((-1 + y)*za[j3, j4]*zb[j1, j2]*
              zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*
             zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(-1 + y) - 
        (4*prefac3*smeftA2*Log[-(mu2/s123)]*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - 
        (2*prefac3*smeftA2*Log[-(mu2/s123)]^2*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + 
        (2*prefac3*smeftA2*Log[-(mu2/s123)]*Log[x]*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - (prefac3*smeftA2*Log[x]^2*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + 
        (2*prefac3*smeftA2*Log[-(mu2/s123)]*Log[y]*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - (prefac3*smeftA2*Log[y]^2*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + (4*prefac3*smeftA2*Log[x]*
          (-(((-1 + x)*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           x*((za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^
                2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/((-1 + x)*y) + 
        (2*prefac3*smeftA2*Log[1 - x]*Log[x]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) + (-1 + x)*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
                zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftA2*Log[x]*Log[y]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) + (-1 + x)*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
                zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftA2*Log[1 - y]*Log[y]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) + (-1 + x)*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
                zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftA2*PolyLog[2, x]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) + (-1 + x)*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
                zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftA2*PolyLog[2, y]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) + (-1 + x)*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
                zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
             (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftA2*(-(((-21 + Pi^2)*y^2*za[j3, j4]*zb[j1, j2]*
              zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 3*(-1 + x)*
            ((-2*Sqrt[2]*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123) + (2*Sqrt[2]*za[j2, j3]*za[j2, j4]*
               zb[j1, j2]^2*zb[j2, j5])/(s123*zb[j1, j3]) + 
             (3*za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3])) - 
           y*((-21*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) - (6*Sqrt[2]*za[j1, j4]*za[j2, j3]*
               zb[j1, j2]^2*zb[j1, j5])/(s123*zb[j1, j3]) + 
             (3*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
             (Pi^2*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123) + (6*Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(s123*zb[j1, j3]) + (9*za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (Pi^2*za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
              (Sqrt[2]*s123*zb[j1, j3]))))/(3*y*(-1 + x + y))) + 
      ((-4*prefac3*smeftA2*Log[y]*(-(((-1 + y)*za[j3, j4]*zb[j1, j2]*
              zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*
             zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(-1 + y) + 
        (4*prefac3*smeftA2*Log[-(mu2/s123)]*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + 
        (prefac3*smeftA2*Log[-(mu2/s123)]^2*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - 
        (2*prefac3*smeftA2*Log[-(mu2/s123)]*Log[1 - x - y]*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y + (prefac3*smeftA2*Log[1 - x - y]^2*
          (-((Sqrt[2]*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3])))/y - 
        (prefac3*smeftA2*(-((Sqrt[2]*(-54 + Pi^2)*y*za[j3, j4]*zb[j1, j2]*
              zb[j1, j5])/zb[j1, j3]) - ((-48 + Pi^2)*za[j1, j4]*za[j2, j3]*
             zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (6*Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/s123 - 
           (24*Sqrt[2]*za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
            (s123*zb[j1, j3]) + (Pi^2*za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*
             zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (30*Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/
            (s123*zb[j1, j3]) + (Pi^2*za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))/(6*y) - 
        (4*prefac3*smeftA2*Log[x]*(-(((-1 + x)*y*za[j3, j4]*zb[j1, j2]*
              zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*
             zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           x*((za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^
                2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/((-1 + x)*y) + 
        (4*prefac3*smeftA2*PolyLog[2, x + y]*
          (y^2*((za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
             (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*zb[
                j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(-((y^2*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + y*((za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
                (Sqrt[2]*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
                 zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*
                 za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
               (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/(Sqrt[2]*s123*
                 zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x^2*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/
         (x*y^2) - (2*prefac3*smeftA2*Log[1 - y]*Log[y]*
          (2*y*(-(((-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - (za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(x*y) + 
        (2*prefac3*smeftA2*Log[1 - x - y]*Log[y]*
          (2*y*(-(((-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - (za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(x*y) - 
        (2*prefac3*smeftA2*PolyLog[2, y]*
          (2*y*(-(((-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - (za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) + 
           x*(-((za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*
                zb[j1, j3])) + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + (za[j2, j3]*za[j3, j4]*
               zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(x*y) - 
        (2*prefac3*smeftA2*Log[1 - x]*Log[x]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) - 2*((za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             x*(-((za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
                 (Sqrt[2]*s123*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*
                 zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))))/y^2 + 
        (2*prefac3*smeftA2*Log[x]*Log[1 - x - y]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) - 2*((za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             x*(-((za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
                 (Sqrt[2]*s123*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*
                 zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))))/y^2 - 
        (2*prefac3*smeftA2*PolyLog[2, x]*
          (y*(-((Sqrt[2]*(-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/zb[j1, 
                j3]) - (za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[
                j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j2, j4]*zb[j1, j2]^
                2*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[
                j1, j3])) - 2*((za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
             x*(-((za[j2, j3]*za[j2, j4]*zb[j1, j2]^2*zb[j2, j5])/
                 (Sqrt[2]*s123*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*
                 zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))))/y^2)/
       N + N*((-4*Sqrt[2]*prefac4*smeftA*Log[-(mu2/s123)]*za[j2, j3]*
          za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) - 
        (2*Sqrt[2]*prefac4*smeftA*Log[-(mu2/s123)]^2*za[j2, j3]*za[j4, j5]*
          zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) + 
        (2*Sqrt[2]*prefac4*smeftA*Log[-(mu2/s123)]*Log[x]*za[j2, j3]*
          za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) - 
        (Sqrt[2]*prefac4*smeftA*Log[x]^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*
          zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) + 
        (2*Sqrt[2]*prefac4*smeftA*Log[-(mu2/s123)]*Log[y]*za[j2, j3]*
          za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) - 
        (Sqrt[2]*prefac4*smeftA*Log[y]^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*
          zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) - 
        (4*prefac4*smeftA*Log[x]*((y*z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (x*y*z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (w*x*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j1, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123^2) + 
           (x*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/(Sqrt[2]*s123^2) - (y*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j1, j2]*zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123^2) - 
           (z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
           (x*z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123) + (y*z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123) + (z36*za[j2, j3]*za[j3, j4]*
             zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (x*z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123) - (y*z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123) + (x*y*za[j2, j4]*za[j3, j4]*
             zb[j1, j2]*zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(Sqrt[2]*s123^2) + (x*za[j1, j4]*za[j2, j3]*
             za[j3, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123^2) - 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(Sqrt[2]*s123^2) + (x*y*za[j2, j4]*za[j3, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*x*y*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*
             za[j3, j5]*zb[j1, j2]*zb[j2, j5]^2)/(Sqrt[2]*s123^2) - 
           (x*za[j2, j3]*za[j2, j4]*za[j3, j5]*zb[j1, j2]*zb[j2, j5]^2)/
            (Sqrt[2]*s123^2) - (y*za[j2, j3]*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j2, j5]^2)/(Sqrt[2]*s123^2) - 
           u*y*(-(((-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123)) - v*(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
             x*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, 
                   j3])) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123))) + (za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2) - 
           (x*za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123^2) - (y*za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2) + 
           u*(-1 + x)*((za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/((-1 + x)*y*(-1 + x + y)) + 
        (4*prefac4*smeftA*Log[y]*(-((v*x*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (x*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j1, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/s123^2 - (x*za[j2, j4]*za[j3, j4]*zb[j1, j2]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/s123^2 - (x*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*x*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (s123*zb[j1, j3]) + (za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*(-(((-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/s123 - (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/((-1 + y)*(-1 + x + y)) + 
        (4*prefac4*smeftA*Log[1 - x]*Log[x]*
          ((v*x*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (w*y*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/s123^2 + (x*y*za[j2, j4]*za[j3, j4]*zb[j1, j2]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/s123^2 + (x*y*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y^2*za[j3, j4]^2*zb[j1, j2]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*y*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/s123 + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftA*Log[x]*Log[y]*((v*x*y*za[j3, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + (y^2*z16*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (w*y*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/s123^2 + (x*y*za[j2, j4]*za[j3, j4]*zb[j1, j2]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/s123^2 + (x*y*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y^2*za[j3, j4]^2*zb[j1, j2]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*y*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/s123 + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftA*Log[1 - y]*Log[y]*
          ((v*x*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (w*y*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/s123^2 + (x*y*za[j2, j4]*za[j3, j4]*zb[j1, j2]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/s123^2 + (x*y*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y^2*za[j3, j4]^2*zb[j1, j2]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*y*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/s123 + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftA*PolyLog[2, x]*((v*x*y*za[j3, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + (y^2*z16*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (w*y*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/s123^2 + (x*y*za[j2, j4]*za[j3, j4]*zb[j1, j2]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/s123^2 + (x*y*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y^2*za[j3, j4]^2*zb[j1, j2]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*y*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/s123 + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftA*PolyLog[2, y]*((v*x*y*za[j3, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + (y^2*z16*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (x*y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
           (y^2*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (w*y*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y^2*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/s123^2 + (x*y*za[j2, j4]*za[j3, j4]*zb[j1, j2]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/s123^2 + (x*y*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (x^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*y*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*zb[j1, j3]) + 
           (y^2*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (x*y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (y^2*za[j3, j4]^2*zb[j1, j2]*
             zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*y*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/s123 + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/(y*(-1 + x + y)^2) + 
        (2*prefac4*smeftA*((-12*Sqrt[2]*za[j2, j3]*za[j4, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) + 
           (Pi^2*(-((v*x*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                 zb[j1, j3])) - (y*z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3]) + (z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3]) - (x*z36*za[j3, j4]*zb[j1, j2]*
                zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - (y*z36*za[j3, j4]*
                zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) + 
              (w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*
                zb[j1, j3]) + (y*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
                zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j1, j4]*
                za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*zb[j2, j4])/s123^
                2 - (x*za[j2, j4]*za[j3, j4]*zb[j1, j2]*zb[j1, j4]*
                zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*za[j1, j4]*
                za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/s123^
                2 - (x*za[j2, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
                zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + (Sqrt[2]*x*za[j2, j3]*
                za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*
                zb[j1, j3]) + (za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
               (Sqrt[2]*s123*zb[j1, j3]) - (x*za[j3, j4]^2*zb[j1, j2]*
                zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
              (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/(Sqrt[2]*s123*
                zb[j1, j3]) - u*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
                  (Sqrt[2]*zb[j1, j3])) - (Sqrt[2]*za[j2, j3]*za[j3, j4]*
                  zb[j1, j2]*zb[j2, j5])/s123 + (za[j2, j3]*za[j3, j4]*
                  zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/
            (-1 + x + y)^2))/3) + 
      (-1/3*((-48 + Pi^2)*prefac4*smeftA*za[j2, j3]*za[j4, j5]*zb[j1, j2]*
           zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*y*zb[j1, j3]) + 
        (4*Sqrt[2]*prefac4*smeftA*Log[-(mu2/s123)]*za[j2, j3]*za[j4, j5]*
          zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) + 
        (Sqrt[2]*prefac4*smeftA*Log[-(mu2/s123)]^2*za[j2, j3]*za[j4, j5]*
          zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) - 
        (2*Sqrt[2]*prefac4*smeftA*Log[-(mu2/s123)]*Log[1 - x - y]*za[j2, j3]*
          za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) + 
        (Sqrt[2]*prefac4*smeftA*Log[1 - x - y]^2*za[j2, j3]*za[j4, j5]*
          zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(s123*y*zb[j1, j3]) - 
        (4*prefac4*smeftA*Log[1 - y]*Log[y]*
          (-((u*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           y*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]^
                2)/(Sqrt[2]*s123*zb[j1, j3])) + (x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         (x*y) + (4*prefac4*smeftA*Log[1 - x - y]*Log[y]*
          (-((u*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           y*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]^
                2)/(Sqrt[2]*s123*zb[j1, j3])) + (x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         (x*y) - (4*prefac4*smeftA*PolyLog[2, y]*
          (-((u*y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3])) - 
           y*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]^
                2)/(Sqrt[2]*s123*zb[j1, j3])) + (x*za[j2, j3]*za[j4, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3])))/
         (x*y) + (4*prefac4*smeftA*Log[x]*((y*z16*za[j3, j4]*zb[j1, j2]*
             zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - (x*y*z16*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, j3]) - 
           (w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) + (w*x*za[j1, j4]*za[j2, j3]*
             zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (y*za[j1, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) + (x*y*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/(Sqrt[2]*s123^2) + (x*za[j1, j4]*za[j2, j3]*
             za[j3, j4]*zb[j1, j2]*zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123^2) - 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/(Sqrt[2]*s123^2) - (z26*za[j2, j3]*za[j3, j4]*
             zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
           (x*z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123) + (y*z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123) + (z36*za[j2, j3]*za[j3, j4]*
             zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (x*z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
            (Sqrt[2]*s123) - (y*z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*
             zb[j2, j5])/(Sqrt[2]*s123) + (x*y*za[j2, j4]*za[j3, j4]*
             zb[j1, j2]*zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(Sqrt[2]*s123^2) + (x*za[j1, j4]*za[j2, j3]*
             za[j3, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123^2) - 
           (y*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(Sqrt[2]*s123^2) + (x*y*za[j2, j4]*za[j3, j5]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (Sqrt[2]*x*y*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(s123*zb[j1, j3]) + (za[j2, j3]*za[j2, j4]*
             za[j3, j5]*zb[j1, j2]*zb[j2, j5]^2)/(Sqrt[2]*s123^2) - 
           (x*za[j2, j3]*za[j2, j4]*za[j3, j5]*zb[j1, j2]*zb[j2, j5]^2)/
            (Sqrt[2]*s123^2) - (y*za[j2, j3]*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j2, j5]^2)/(Sqrt[2]*s123^2) - 
           u*y*(-(((-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123)) - v*(((-1 + y)*za[j2, j3]*za[j3, j4]*zb[j1, 
                j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
             x*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*zb[j1, 
                   j3])) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
                (Sqrt[2]*s123))) + (za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2) - 
           (x*za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123^2) - (y*za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2) + 
           u*(-1 + x)*((za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/((-1 + x)*y*(-1 + x + y)) - 
        (4*prefac4*smeftA*Log[y]*(-((v*x*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
             (Sqrt[2]*zb[j1, j3])) - (z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (x*z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (x*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) - (y*z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
            (Sqrt[2]*zb[j1, j3]) + (w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*
             zb[j1, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (za[j1, j4]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]^2)/
            (Sqrt[2]*s123*zb[j1, j3]) - (x*za[j1, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j4])/s123^2 - (x*za[j2, j4]*za[j3, j4]*zb[j1, j2]*
             zb[j1, j4]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/s123^2 - (x*za[j2, j4]*za[j3, j5]*zb[j1, j2]*
             zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           (Sqrt[2]*x*za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
            (s123*zb[j1, j3]) + (za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) - 
           (x*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*zb[j1, j3]) - (y*za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
             zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]) + 
           u*(-(((-1 + x)*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + (Sqrt[2]*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/s123 - (za[j2, j3]*za[j3, j4]*zb[j1, j2]^2*zb[j3, 
                j5])/(Sqrt[2]*s123*zb[j1, j3]))))/((-1 + y)*(-1 + x + y)) - 
        (4*prefac4*smeftA*Log[1 - x]*Log[x]*
          (-((w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
             (Sqrt[2]*s123*zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123^2) + 
           (v*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
           (z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(Sqrt[2]*s123^2) + (za[j2, j3]*za[j2, j4]*za[j3, j5]*
             zb[j1, j2]*zb[j2, j5]^2)/(Sqrt[2]*s123^2) + 
           (za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123^2) + u*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/(Sqrt[2]*s123) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^
                2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           y*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*
               zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) - (za[j3, j4]^2*zb[j1, j2]*zb[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/y^2 + 
        (4*prefac4*smeftA*Log[x]*Log[1 - x - y]*
          (-((w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
             (Sqrt[2]*s123*zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123^2) + 
           (v*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
           (z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(Sqrt[2]*s123^2) + (za[j2, j3]*za[j2, j4]*za[j3, j5]*
             zb[j1, j2]*zb[j2, j5]^2)/(Sqrt[2]*s123^2) + 
           (za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123^2) + u*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/(Sqrt[2]*s123) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^
                2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           y*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*
               zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) - (za[j3, j4]^2*zb[j1, j2]*zb[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/y^2 - 
        (4*prefac4*smeftA*PolyLog[2, x]*
          (-((w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/
             (Sqrt[2]*s123*zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*za[j3, j4]*
             zb[j1, j2]*zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123^2) + 
           (v*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) + 
           (z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
           (za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[j1, j2]*zb[j1, j5]*
             zb[j2, j5])/(Sqrt[2]*s123^2) + (za[j2, j3]*za[j2, j4]*za[j3, j5]*
             zb[j1, j2]*zb[j2, j5]^2)/(Sqrt[2]*s123^2) + 
           (za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123^2) + u*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(
                Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[
                j2, j5])/(Sqrt[2]*s123) + (za[j2, j3]*za[j3, j4]*zb[j1, j2]^
                2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])) - 
           y*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) - (z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
              (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*
               zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - 
             (za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
              (Sqrt[2]*s123*zb[j1, j3]) - (za[j3, j4]^2*zb[j1, j2]*zb[j1, 
                j4]*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))))/y^2 + 
        (4*prefac4*smeftA*PolyLog[2, x + y]*
          (-(y^2*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                 zb[j1, j3])) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*
                zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]))) + 
           u*(-((y^2*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                zb[j1, j3])) + x*(-((y*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
                 (Sqrt[2]*zb[j1, j3])) - (za[j2, j3]*za[j3, j4]*zb[j1, j2]*
                 zb[j2, j5])/(Sqrt[2]*s123) + (za[j2, j3]*za[j3, j4]*
                 zb[j1, j2]^2*zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3]))) + 
           x*(-((w*za[j1, j4]*za[j2, j3]*zb[j1, j2]^2*zb[j1, j5])/(Sqrt[2]*
                s123*zb[j1, j3])) - (za[j1, j4]*za[j2, j3]*za[j3, j4]*zb[j1, 
                j2]*zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123^2) + 
             (v*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/(Sqrt[2]*s123) - 
             (z26*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, j5])/
              (Sqrt[2]*s123) + (z36*za[j2, j3]*za[j3, j4]*zb[j1, j2]*zb[j2, 
                j5])/(Sqrt[2]*s123) - (za[j1, j4]*za[j2, j3]*za[j3, j5]*zb[
                j1, j2]*zb[j1, j5]*zb[j2, j5])/(Sqrt[2]*s123^2) + 
             (za[j2, j3]*za[j2, j4]*za[j3, j5]*zb[j1, j2]*zb[j2, j5]^2)/
              (Sqrt[2]*s123^2) + (za[j2, j3]*za[j3, j4]^2*zb[j1, j2]*zb[j2, 
                j4]*zb[j3, j5])/(Sqrt[2]*s123^2) - 
             y*(-((z16*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/(Sqrt[2]*
                  zb[j1, j3])) - (z36*za[j3, j4]*zb[j1, j2]*zb[j1, j5])/
                (Sqrt[2]*zb[j1, j3]) + (za[j1, j4]*za[j3, j5]*zb[j1, j2]*
                 zb[j1, j5]^2)/(Sqrt[2]*s123*zb[j1, j3]) - (Sqrt[2]*
                 za[j2, j3]*za[j4, j5]*zb[j1, j2]*zb[j1, j5]*zb[j2, j5])/
                (s123*zb[j1, j3]) - (za[j3, j4]^2*zb[j1, j2]*zb[j1, j4]*
                 zb[j3, j5])/(Sqrt[2]*s123*zb[j1, j3])))))/(x*y^2))/N)
 
helicityAmpNLO["+", "+", "+"] = 
    Tq2q1*((-2*(beta0 - CF)*prefac3*smeftA2*
        (-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
         (Sqrt[2]*y*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[j1, j3] + 
         (Sqrt[2]*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
         (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
         (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
         (Sqrt[2]*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3]))/(ep*y) + 
      (2*prefac3*smeftA2*(2 + Log[-(mu2/s123)] - Log[1 - x - y])*
        (-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
         (Sqrt[2]*y*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[j1, j3] + 
         (Sqrt[2]*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
         (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
         (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
         (Sqrt[2]*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3]))/(ep*N*y) - 
      (2*N*prefac3*smeftA2*(2 + 2*Log[-(mu2/s123)] - Log[x] - Log[y])*
        (-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
         (Sqrt[2]*y*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[j1, j3] + 
         (Sqrt[2]*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
         (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
         (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
         (Sqrt[2]*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3]))/(ep*y) + 
      (2*(-((prefac3*smeftA2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*prefac3*smeftA2*y*za[j1, j4]*
           zb[j1, j5]*zb[j2, j3])/za[j1, j3] + (Sqrt[2]*prefac3*smeftA2*y*
           za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
         (prefac3*smeftA2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*za[j1, j3]) + (prefac3*smeftA2*za[j3, j4]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*prefac3*smeftA2*y*
           za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3]))/(ep^2*N*y) - 
      (4*N*(-((prefac3*smeftA2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
           (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*prefac3*smeftA2*y*za[j1, j4]*
           zb[j1, j5]*zb[j2, j3])/za[j1, j3] + (Sqrt[2]*prefac3*smeftA2*y*
           za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
         (prefac3*smeftA2*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*za[j1, j3]) + (prefac3*smeftA2*za[j3, j4]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*prefac3*smeftA2*y*
           za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3]))/(ep^2*y) + 
      (4*beta0*prefac4*smeftA*((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
         (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
         (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/(ep*y) + 
      (2*prefac4*smeftA*(-3 - 2*Log[-(mu2/s123)] + 2*Log[1 - x - y])*
        ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep*N*y) - 
      (2*N*prefac4*smeftA*(-3 - 4*Log[-(mu2/s123)] + 2*Log[x] + 2*Log[y])*
        ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
          (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
           zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/
          (Sqrt[2]*za[j1, j3])))/(ep*y) - 
      (4*((prefac4*smeftA*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
         (prefac4*smeftA*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123) + (prefac4*smeftA*y*za[j4, j5]*zb[j2, j5]*
           zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/(ep^2*N*y) + 
      (8*N*((prefac4*smeftA*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
           zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
         (prefac4*smeftA*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/
          (Sqrt[2]*s123) + (prefac4*smeftA*y*za[j4, j5]*zb[j2, j5]*
           zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/(ep^2*y) + 
      N*((4*prefac3*smeftA2*Log[y]*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
             (Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) + y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(
                Sqrt[2]*za[j1, j3])) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/(-1 + y) - 
        (2*prefac3*smeftA2*Log[1 - x]*Log[x]*
          (-(((1 - x + y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] + (-1 + x)*
            (-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/(y*(-1 + x + y)) + 
        (2*prefac3*smeftA2*Log[x]*Log[y]*
          (-(((1 - x + y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] + (-1 + x)*
            (-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftA2*Log[1 - y]*Log[y]*
          (-(((1 - x + y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] + (-1 + x)*
            (-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftA2*PolyLog[2, x]*
          (-(((1 - x + y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] + (-1 + x)*
            (-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/(y*(-1 + x + y)) - 
        (2*prefac3*smeftA2*PolyLog[2, y]*
          (-(((1 - x + y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) - (Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] + (-1 + x)*
            (-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y*((Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/(y*(-1 + x + y)) - 
        (4*prefac3*smeftA2*Log[-(mu2/s123)]*
          (-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y - (2*prefac3*smeftA2*
          Log[-(mu2/s123)]^2*(-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y + (2*prefac3*smeftA2*Log[-(mu2/s123)]*
          Log[x]*(-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y - (prefac3*smeftA2*Log[x]^2*
          (-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y + (2*prefac3*smeftA2*Log[-(mu2/s123)]*
          Log[y]*(-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y - (prefac3*smeftA2*Log[y]^2*
          (-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y + (4*prefac3*smeftA2*Log[x]*
          (-((za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           (-1 + x)*y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3])) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + x*((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/((-1 + x)*y) + 
        (prefac3*smeftA2*(-(((24 + 3*x^2 + 15*y + (-39 + 2*Pi^2)*y^2 + x*
                (-27 + 2*(-18 + Pi^2)*y))*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + y^2*((-21*Sqrt[2]*za[j1, j4]*zb[j1, j3]*
               zb[j2, j5])/za[j1, j3] + (3*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + ((39 - 2*Pi^2)*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           y*((Sqrt[2]*(21 + (-21 + Pi^2)*x)*za[j1, j4]*zb[j1, j3]*zb[j2, 
                j5])/za[j1, j3] - ((27 - 2*(3 + Pi^2)*x)*za[j2, j4]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (3*Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, 
                j5])/(s123*za[j1, j3]) + (Sqrt[2]*Pi^2*za[j1, j2]*za[j3, j4]*
               zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) - 
             (57*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*Pi^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3] + 
             (18*Sqrt[2]*x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3] - 
             (Sqrt[2]*Pi^2*x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3]) - 
           3*(-1 + x)*(-(((-8 + x)*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                za[j1, j3])) - (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[
                j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
             ((6 + x)*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3]))))/(3*y*(-1 + x + y))) + 
      N*((8*prefac4*smeftA*Log[-(mu2/s123)]*
          ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
        (4*prefac4*smeftA*Log[-(mu2/s123)]^2*
          ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y - 
        (4*prefac4*smeftA*Log[-(mu2/s123)]*Log[x]*
          ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
        (2*prefac4*smeftA*Log[x]^2*((za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y - 
        (4*prefac4*smeftA*Log[-(mu2/s123)]*Log[y]*
          ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
        (2*prefac4*smeftA*Log[y]^2*((za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y - 
        (4*prefac4*smeftA*Log[1 - x]*Log[x]*
          ((u*y^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3]) + 
           (Sqrt[2]*y^2*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j4]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/
            (s123^2*za[j1, j3]) - (u*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*y^2*z16*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] + (Sqrt[2]*x*y*z26*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] - (Sqrt[2]*u*x*y*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/za[j1, j3] - (Sqrt[2]*u*y*za[j1, j2]*za[j3, j4]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (x^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (y^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*
             za[j3, j5]*zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123^2*za[j1, j3]) - (Sqrt[2]*x*y*za[j1, j5]*za[j2, j4]*
             zb[j1, j3]*zb[j2, j5]^2)/(s123*za[j1, j3]) + 
           v*x*y*((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3]) - 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) + 
           w*y*(-1 + x + y)*(-((Sqrt[2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[
                j1, j3]) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3])) - (y^2*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*za[j1, j4]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (u*y^2*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y^2*z16*za[j1, j4]*
             zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (u*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*x*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*y^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (x^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^3*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftA*Log[x]*Log[y]*((u*y^2*za[j1, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*za[j1, j3]) + (Sqrt[2]*y^2*za[j1, j4]^2*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/(s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(s123^2*za[j1, j3]) - 
           (u*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
           (Sqrt[2]*u*x*y*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] - 
           (Sqrt[2]*u*y*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*
             zb[j2, j5])/(s123*za[j1, j3]) + (za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) + (x^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) + (y^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(s123^2*za[j1, j3]) - 
           (Sqrt[2]*x*y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (s123*za[j1, j3]) + v*x*y*((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3])) + w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[j1, j3]) + 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
           (y^2*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*y*za[j1, j4]*za[j2, j4]*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (u*y^2*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (u*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*x*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*y^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (x^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^3*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftA*Log[1 - y]*Log[y]*
          ((u*y^2*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3]) + 
           (Sqrt[2]*y^2*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j4]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/
            (s123^2*za[j1, j3]) - (u*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*y^2*z16*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] + (Sqrt[2]*x*y*z26*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/za[j1, j3] - (Sqrt[2]*u*x*y*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/za[j1, j3] - (Sqrt[2]*u*y*za[j1, j2]*za[j3, j4]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (x^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (y^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*
             za[j3, j5]*zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123^2*za[j1, j3]) - (Sqrt[2]*x*y*za[j1, j5]*za[j2, j4]*
             zb[j1, j3]*zb[j2, j5]^2)/(s123*za[j1, j3]) + 
           v*x*y*((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3]) - 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) + 
           w*y*(-1 + x + y)*(-((Sqrt[2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[
                j1, j3]) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3])) - (y^2*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*za[j1, j4]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (u*y^2*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y^2*z16*za[j1, j4]*
             zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (u*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*x*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*y^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (x^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^3*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftA*PolyLog[2, x]*((u*y^2*za[j1, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*za[j1, j3]) + (Sqrt[2]*y^2*za[j1, j4]^2*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/(s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(s123^2*za[j1, j3]) - 
           (u*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
           (Sqrt[2]*u*x*y*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] - 
           (Sqrt[2]*u*y*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*
             zb[j2, j5])/(s123*za[j1, j3]) + (za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) + (x^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) + (y^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(s123^2*za[j1, j3]) - 
           (Sqrt[2]*x*y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (s123*za[j1, j3]) + v*x*y*((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3])) + w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[j1, j3]) + 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
           (y^2*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*y*za[j1, j4]*za[j2, j4]*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (u*y^2*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (u*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*x*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*y^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (x^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^3*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)^2) - 
        (4*prefac4*smeftA*PolyLog[2, y]*((u*y^2*za[j1, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*za[j1, j3]) + (Sqrt[2]*y^2*za[j1, j4]^2*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/(s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(s123^2*za[j1, j3]) - 
           (u*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (Sqrt[2]*y^2*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] + 
           (Sqrt[2]*x*y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
           (Sqrt[2]*u*x*y*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] - 
           (Sqrt[2]*u*y*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*
             zb[j2, j5])/(s123*za[j1, j3]) + (za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) + (x^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) + (y^2*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(s123^2*za[j1, j3]) - 
           (Sqrt[2]*x*y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (s123*za[j1, j3]) + v*x*y*((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
              (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3])) + w*y*(-1 + x + y)*
            (-((Sqrt[2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[j1, j3]) + 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
           (y^2*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*y*za[j1, j4]*za[j2, j4]*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (u*y^2*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (u*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*x*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (u*y^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (x^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (x*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (Sqrt[2]*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^3*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])))/(y*(-1 + x + y)^2) + 
        (4*prefac4*smeftA*Log[y]*((v*x*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
            (Sqrt[2]*za[j1, j3]) - (w*(-1 + x + y)*za[j1, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*za[j1, j3]) + (za[j1, j4]^2*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(s123^2*za[j1, j3]) - 
           (v*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (v*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123^2*za[j1, j3]) - (za[j1, j5]*za[j2, j4]*zb[j1, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           (za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j4]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (z16*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (x*z16*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (x*z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y*z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (Sqrt[2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (Sqrt[2]*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (Sqrt[2]*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*za[j1, j4]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j5]*za[j2, j4]*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           u*(-(((-1 + x)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3])) - (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) - (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/za[j1, j3] - (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
               zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (x*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         ((-1 + y)*(-1 + x + y)) - (4*prefac4*smeftA*Log[x]*
          (-((v*x*y*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
           (y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*y*za[j1, j4]^2*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y^2*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j1, j4]*za[j3, j4]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*
             za[j1, j3]) - (x*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (v*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^2*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (v*x*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (v*y*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (z26*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*z26*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*z26*za[j1, j2]*za[j3, j4]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*z36*za[j1, j2]*za[j3, j4]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*x*y*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (x*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           (y^2*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5]^2)/(Sqrt[2]*s123^2*
             za[j1, j3]) + (x*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5]^2)/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j3]*zb[j2, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123^2*za[j1, j3]) + w*(-1 + x + y)*
            (-(((-1 + x)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3])) - (y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3])) + (y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*y*za[j1, j4]*za[j2, j4]*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (v*x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*x^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*x*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y^2*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (x*za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*zb[j2, j3]*zb[j2, j4]*
             zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*zb[j2, j3]*zb[j2, j4]*
             zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (Sqrt[2]*x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           u*(-1 + x)*((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - ((-1 + x)*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           u*y*(((-1 + x)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, 
                j3]) - ((-1 + x)*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/za[j1, j3] + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (x*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         ((-1 + x)*y*(-1 + x + y)) + (2*prefac4*smeftA*
          ((3*((4*Sqrt[2]*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
                zb[j2, j5])/(s123*za[j1, j3]) + (7*za[j4, j5]*zb[j1, j5]*
                zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + (7*y*za[j4, j5]*
                zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
           (Pi^2*((u*y*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3]) + (Sqrt[2]*y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*
                zb[j2, j4])/(s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*
                za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*
                zb[j2, j4])/(s123^2*za[j1, j3]) - (u*y*za[j1, j4]*zb[j1, j3]*
                zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + (Sqrt[2]*y*z16*za[j1, j4]*
                zb[j1, j3]*zb[j2, j5])/za[j1, j3] + (Sqrt[2]*x*z26*za[j1, j4]*
                zb[j1, j3]*zb[j2, j5])/za[j1, j3] - (Sqrt[2]*u*x*za[j2, j4]*
                zb[j2, j3]*zb[j2, j5])/za[j1, j3] - (Sqrt[2]*u*za[j1, j2]*
                za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(s123*
                za[j1, j3]) - (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
                zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) - 
              (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
                zb[j2, j3]*zb[j2, j5])/(s123^2*za[j1, j3]) - 
              (Sqrt[2]*x*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/(s123*
                za[j1, j3]) + v*x*((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
                 (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
                 (Sqrt[2]*za[j1, j3])) + w*(-1 + x + y)*(
                -((Sqrt[2]*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/za[j1, j3]) + 
                (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
              (y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*
                za[j1, j3]) + (x*za[j1, j4]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*
                zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + (u*y*za[j1, j4]*
                zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
              (y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
              (z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
              (x*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
              (y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
              (u*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
              (u*x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
              (u*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
              (3*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*
                s123) - (3*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(
                Sqrt[2]*s123) - (3*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
                zb[j3, j5])/(Sqrt[2]*s123) + (3*x*za[j4, j5]*zb[j2, j5]*
                zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (3*x^2*za[j4, j5]*
                zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
              (3*x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
              (x*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/(
                Sqrt[2]*s123*za[j1, j3]) - (za[j1, j5]*za[j3, j4]*zb[j1, j2]*
                zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j5]*
                za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/(Sqrt[2]*s123*
                za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
                zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3])))/(-1 + x + y)^2))/
         3) + ((-4*prefac3*smeftA2*Log[y]*
          (-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3])) + 
           (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         (-1 + y) + (4*prefac3*smeftA2*Log[-(mu2/s123)]*
          (-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y + (prefac3*smeftA2*Log[-(mu2/s123)]^2*
          (-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y - (2*prefac3*smeftA2*Log[-(mu2/s123)]*
          Log[1 - x - y]*(-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y + (prefac3*smeftA2*Log[1 - x - y]^2*
          (-(((1 + 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
             (Sqrt[2]*za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
            (Sqrt[2]*za[j1, j3]) - 2*y*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(
                Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/y - (4*prefac3*smeftA2*Log[x]*
          (-((za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           (-1 + x)*y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3])) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + x*((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/((-1 + x)*y) - 
        (2*prefac3*smeftA2*Log[1 - y]*Log[y]*
          (-2*y*(-(((-1 + y)*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*
                za[j1, j3])) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
             ((-1 + 2*y)*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, 
                j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3]))))/(x*y) + (2*prefac3*smeftA2*Log[1 - x - y]*Log[y]*
          (-2*y*(-(((-1 + y)*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*
                za[j1, j3])) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
             ((-1 + 2*y)*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, 
                j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3]))))/(x*y) - (2*prefac3*smeftA2*PolyLog[2, y]*
          (-2*y*(-(((-1 + y)*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*
                za[j1, j3])) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3])) + 
           x*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
             ((-1 + 2*y)*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, 
                j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, 
                j3]))))/(x*y) - (prefac3*smeftA2*
          (-(((Pi^2*(1 + 2*y) - 6*(8 + x + 19*y))*za[j1, j4]*zb[j1, j5]*
              zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - (24*Sqrt[2]*za[j2, j4]*
             zb[j2, j3]*zb[j2, j5])/za[j1, j3] + (Pi^2*za[j2, j4]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (3*Sqrt[2]*x*za[j2, j4]*
             zb[j2, j3]*zb[j2, j5])/za[j1, j3] - (6*Sqrt[2]*za[j1, j2]*
             za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) - 
           (30*Sqrt[2]*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3] + 
           (Pi^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (3*Sqrt[2]*x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/za[j1, j3] - 
           2*y*(-(((-54 + Pi^2)*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*
                za[j1, j3])) + (3*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + ((-57 + Pi^2)*za[j3, j4]*zb[j2, j3]*zb[
                j3, j5])/(Sqrt[2]*za[j1, j3]))))/(6*y) + 
        (2*prefac3*smeftA2*Log[1 - x]*Log[x]*
          (-((Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3]) + 
           y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + 2*((za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + x*(-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
                 (Sqrt[2]*za[j1, j3])) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3])))))/y^2 - 
        (2*prefac3*smeftA2*Log[x]*Log[1 - x - y]*
          (-((Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3]) + 
           y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + 2*((za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + x*(-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
                 (Sqrt[2]*za[j1, j3])) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3])))))/y^2 + 
        (2*prefac3*smeftA2*PolyLog[2, x]*
          (-((Sqrt[2]*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3]) + 
           y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
             (Sqrt[2]*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/za[j1, j3] - 
             (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
             (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/za[j1, j3] + 
             (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (s123*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) + 2*((za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + x*(-((za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
                 (Sqrt[2]*za[j1, j3])) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3])))))/y^2 + 
        (4*prefac3*smeftA2*PolyLog[2, x + y]*
          (-(y^2*(-(((-1 + y)*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3])) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]))) + 
           x^2*(-(((-1 + y)*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*
                za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3])) - 
           x*(y^2*(-((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*
                  za[j1, j3])) + (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3])) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + y*((za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3]) + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
               (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))))/
         (x*y^2))/N + ((-8*prefac4*smeftA*Log[-(mu2/s123)]*
          ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y - 
        (2*prefac4*smeftA*Log[-(mu2/s123)]^2*
          ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y + 
        (4*prefac4*smeftA*Log[-(mu2/s123)]*Log[1 - x - y]*
          ((za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*s123) + (y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y - 
        (2*prefac4*smeftA*Log[1 - x - y]^2*((za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])))/y - 
        (4*prefac4*smeftA*Log[y]*((v*x*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
            (Sqrt[2]*za[j1, j3]) - (w*(-1 + x + y)*za[j1, j4]*zb[j1, j5]*
             zb[j2, j3])/(Sqrt[2]*za[j1, j3]) + (za[j1, j4]^2*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(s123^2*za[j1, j3]) - 
           (v*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (v*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (Sqrt[2]*x*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123*za[j1, j3]) - (Sqrt[2]*za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (s123^2*za[j1, j3]) - (za[j1, j5]*za[j2, j4]*zb[j1, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           (za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j4]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (z16*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (x*z16*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (x*z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y*z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + (Sqrt[2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (Sqrt[2]*x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (Sqrt[2]*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 + 
           (za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*za[j1, j4]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*za[j1, j5]*za[j2, j4]*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) + 
           u*(-(((-1 + x)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3])) - (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) - (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/za[j1, j3] - (Sqrt[2]*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
               zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
             (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (x*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         ((-1 + y)*(-1 + x + y)) - (4*prefac4*smeftA*Log[1 - y]*Log[y]*
          (-((y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
             (Sqrt[2]*s123*za[j1, j3])) + (v*y*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (y*z16*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (y*z26*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (x*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + w*y*((za[j1, j4]*zb[j1, j5]*zb[j2, 
                j3])/(Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, 
                j5])/(Sqrt[2]*za[j1, j3])) + (y*za[j1, j4]^2*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*x*y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/za[j1, j3] - (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           u*y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         (x*y) + (4*prefac4*smeftA*Log[1 - x - y]*Log[y]*
          (-((y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
             (Sqrt[2]*s123*za[j1, j3])) + (v*y*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (y*z16*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (y*z26*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (x*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + w*y*((za[j1, j4]*zb[j1, j5]*zb[j2, 
                j3])/(Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, 
                j5])/(Sqrt[2]*za[j1, j3])) + (y*za[j1, j4]^2*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*x*y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/za[j1, j3] - (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           u*y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         (x*y) - (4*prefac4*smeftA*PolyLog[2, y]*
          (-((y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
             (Sqrt[2]*s123*za[j1, j3])) + (v*y*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (y*z16*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (y*z26*za[j1, j4]*zb[j1, j3]*
             zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - (x*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + w*y*((za[j1, j4]*zb[j1, j5]*zb[j2, 
                j3])/(Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, 
                j5])/(Sqrt[2]*za[j1, j3])) + (y*za[j1, j4]^2*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*x*y*za[j4, j5]*zb[j2, j5]*
             zb[j3, j5])/za[j1, j3] - (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           u*y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
             (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         (x*y) + (4*prefac4*smeftA*Log[x]*
          (-((v*x*y*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) - 
           (y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*y*za[j1, j4]^2*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y^2*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j1, j4]*za[j3, j4]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*
             za[j1, j3]) - (x*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (v*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^2*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (v*x*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (v*y*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (z26*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*z26*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*z26*za[j1, j2]*za[j3, j4]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*z36*za[j1, j2]*za[j3, j4]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (Sqrt[2]*x*y*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (x*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           (y^2*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j2, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5]^2)/(Sqrt[2]*s123^2*
             za[j1, j3]) + (x*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5]^2)/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j3]*zb[j2, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123^2*za[j1, j3]) + w*(-1 + x + y)*
            (-(((-1 + x)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3])) - (y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (x*za[j2, j4]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3])) + (y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*
             zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*y*za[j1, j4]*za[j2, j4]*zb[j1, j2]*
             zb[j2, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (v*x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*x^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*x*y*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (x*y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (y^2*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (x*za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*zb[j2, j3]*zb[j2, j4]*
             zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (y*za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*zb[j2, j3]*zb[j2, j4]*
             zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (Sqrt[2]*x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] + 
           (Sqrt[2]*x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/za[j1, j3] - 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j2]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           u*(-1 + x)*((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, 
                j5])/(Sqrt[2]*s123*za[j1, j3]) - ((-1 + x)*za[j3, j4]*zb[j2, 
                j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
           u*y*(((-1 + x)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, 
                j3]) - ((-1 + x)*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
              (Sqrt[2]*za[j1, j3]) + (Sqrt[2]*x*za[j2, j4]*zb[j2, j3]*zb[j2, 
                j5])/za[j1, j3] + (za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, 
                j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
             (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (x*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
             (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
             (x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))/
         ((-1 + x)*y*(-1 + x + y)) + (prefac4*smeftA*
          (((-48 + Pi^2)*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - (-54 + Pi^2)*
            (-((za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*
                s123)) - (y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]))))/(3*y) + (4*prefac4*smeftA*Log[1 - x]*
          Log[x]*((y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j3, j4]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*
             za[j1, j3]) - (v*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (v*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (z26*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123^2*
             za[j1, j3]) - (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5]^2)/(Sqrt[2]*s123^2*
             za[j1, j3]) + w*(-(((-1 + x + 2*y)*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + (x*za[j2, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
           (y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*z16*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y*z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (v*x*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*y*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           u*((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) - (x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
                 (Sqrt[2]*za[j1, j3])) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3])))))/y^2 - 
        (4*prefac4*smeftA*Log[x]*Log[1 - x - y]*
          ((y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j3, j4]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*
             za[j1, j3]) - (v*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
            (Sqrt[2]*za[j1, j3]) + (v*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (z26*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (y*za[j1, j2]*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (za[j1, j2]*za[j1, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123^2*
             za[j1, j3]) - (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5]^2)/(Sqrt[2]*s123^2*
             za[j1, j3]) + w*(-(((-1 + x + 2*y)*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + (x*za[j2, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
           (y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*z16*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y*z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (v*x*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*y*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           u*((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) - (x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
                 (Sqrt[2]*za[j1, j3])) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3])))))/y^2 + 
        (4*prefac4*smeftA*PolyLog[2, x]*((y*za[j1, j4]^2*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) - 
           (za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*
             zb[j2, j4])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (v*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (v*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (z26*za[j1, j2]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
           (z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j2]*za[j4, j5]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*zb[j2, j3]*
             zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j2, j4]*za[j3, j5]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5]^2)/(Sqrt[2]*s123^2*
             za[j1, j3]) + w*(-(((-1 + x + 2*y)*za[j1, j4]*zb[j1, j5]*
                zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + (x*za[j2, j4]*zb[j2, j3]*
               zb[j2, j5])/(Sqrt[2]*za[j1, j3])) - 
           (y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) - (y*z16*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (y*z36*za[j1, j4]*zb[j1, j2]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (v*x*za[j3, j4]*zb[j2, j3]*
             zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - (Sqrt[2]*y*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/s123 - 
           (y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*
             zb[j2, j3]*zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) - 
           (x*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*
             zb[j3, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           u*((za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
              (Sqrt[2]*s123*za[j1, j3]) + (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) - (x*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
              (Sqrt[2]*za[j1, j3]) + y*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
                 (Sqrt[2]*za[j1, j3])) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3])))))/y^2 + 
        (4*prefac4*smeftA*PolyLog[2, x + y]*
          (-((x*y*za[j1, j4]^2*zb[j1, j3]*zb[j1, j5]*zb[j2, j4])/
             (Sqrt[2]*s123*za[j1, j3])) - (y^2*za[j1, j4]^2*zb[j1, j3]*
             zb[j1, j5]*zb[j2, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*za[j1, j2]*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j4])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (v*x*y*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) + 
           (v*y^2*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z16*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (x*y*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (y^2*z26*za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
           (v*x*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) + (x*z26*za[j1, j2]*za[j3, j4]*
             zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*z36*za[j1, j2]*za[j3, j4]*zb[j1, j3]*zb[j2, j3]*zb[j2, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (Sqrt[2]*x*y*za[j1, j2]*za[j4, j5]*
             zb[j1, j5]*zb[j2, j3]*zb[j2, j5])/(s123*za[j1, j3]) + 
           (x*za[j1, j2]*za[j1, j4]*za[j3, j5]*zb[j1, j3]*zb[j1, j5]*
             zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j2, j4]*zb[j1, j3]*zb[j2, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + (y^2*za[j1, j5]*za[j2, j4]*zb[j1, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*za[j1, j2]*za[j2, j4]*za[j3, j5]*zb[j1, j3]*zb[j2, j3]*
             zb[j2, j5]^2)/(Sqrt[2]*s123^2*za[j1, j3]) + 
           w*(-((x*(1 - 2*y)*za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*
                za[j1, j3])) + y^2*((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/
                (Sqrt[2]*za[j1, j3]) - (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/
                (Sqrt[2]*za[j1, j3])) + x^2*((za[j1, j4]*zb[j1, j5]*
                 zb[j2, j3])/(Sqrt[2]*za[j1, j3]) - (za[j2, j4]*zb[j2, j3]*
                 zb[j2, j5])/(Sqrt[2]*za[j1, j3]))) + 
           (x*y*za[j1, j4]^2*zb[j1, j2]*zb[j1, j5]*zb[j3, j4])/
            (Sqrt[2]*s123*za[j1, j3]) + (y^2*za[j1, j4]^2*zb[j1, j2]*
             zb[j1, j5]*zb[j3, j4])/(Sqrt[2]*s123*za[j1, j3]) + 
           (x*y*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (y^2*z16*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*z36*za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (v*x^2*za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (y^2*za[j4, j5]*zb[j1, j5]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*s123) + 
           (x*y*za[j1, j4]*za[j3, j4]*zb[j1, j3]*zb[j2, j4]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y^2*za[j1, j4]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j4]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*za[j1, j2]*za[j3, j4]^2*zb[j1, j3]*zb[j2, j3]*zb[j2, j4]*
             zb[j3, j5])/(Sqrt[2]*s123^2*za[j1, j3]) + 
           (x^2*y*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y^2*za[j4, j5]*zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j3]*zb[j2, j5]*zb[j3, j5])/
            (Sqrt[2]*s123*za[j1, j3]) - (y^2*za[j1, j5]*za[j3, j4]*zb[j1, j3]*
             zb[j2, j5]*zb[j3, j5])/(Sqrt[2]*s123*za[j1, j3]) - 
           (x*y*za[j1, j5]*za[j3, j4]*zb[j1, j2]*zb[j3, j5]^2)/
            (Sqrt[2]*s123*za[j1, j3]) + u*(-((x^2*za[j3, j4]*zb[j2, j3]*
                zb[j3, j5])/(Sqrt[2]*za[j1, j3])) + 
             y^2*(-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, 
                   j3])) + (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*
                 za[j1, j3]) - (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3]) - (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/
                (Sqrt[2]*za[j1, j3])) + x*((za[j1, j2]*za[j3, j4]*zb[j1, j3]*
                 zb[j2, j3]*zb[j2, j5])/(Sqrt[2]*s123*za[j1, j3]) + 
               (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) + y*
                (-((za[j1, j4]*zb[j1, j5]*zb[j2, j3])/(Sqrt[2]*za[j1, j3])) + 
                 (za[j1, j4]*zb[j1, j3]*zb[j2, j5])/(Sqrt[2]*za[j1, j3]) - 
                 (za[j1, j4]*zb[j1, j2]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]) - 
                 (za[j3, j4]*zb[j2, j3]*zb[j3, j5])/(Sqrt[2]*za[j1, j3]))))))/
         (x*y^2))/N)


==> anc/amp_WH_SMEFT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    288606,       7525]
NotebookOptionsPosition[    277305,       7328]
NotebookOutlinePosition[    277694,       7344]
CellTagsIndexPosition[    277651,       7341]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition", "Chapter",
 CellChangeTimes->{
  3.947322314715654*^9},ExpressionUUID->"d67d2e5e-820b-4239-8f0e-\
1a294e51d802"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"definePrefac", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"prefac3", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"gw", "*", 
         RowBox[{"mw", "^", "2"}], "*", 
         RowBox[{"prop", "[", "W", "]"}], "*", 
         RowBox[{"prop", "[", "Wx", "]"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], ",", 
     RowBox[{"prefac4", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"gw", "*", 
         RowBox[{"prop", "[", "W", "]"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.947322341416589*^9, 3.947322344370542*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c7542371-d03c-4e55-bebf-5205c675a1fb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"prefac3", "\[Rule]", 
     FractionBox[
      RowBox[{"gw", " ", 
       SuperscriptBox["mw", "2"], " ", 
       RowBox[{"prop", "(", "W", ")"}], " ", 
       RowBox[{"prop", "(", "Wx", ")"}]}], 
      SqrtBox["2"]]}], ",", 
    RowBox[{"prefac4", "\[Rule]", 
     FractionBox[
      RowBox[{"gw", " ", 
       RowBox[{"prop", "(", "W", ")"}]}], 
      SqrtBox["2"]]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.947322345471505*^9, 3.947327859946957*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"72f87723-de8c-4d2d-a1fc-da38e48acc00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"parameter", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"mw", "->", "80.399"}], ",", 
    RowBox[{"mz", "->", "91.1876"}], ",", 
    RowBox[{"mu2", "->", 
     RowBox[{"100", "^", "2"}]}], ",", 
    RowBox[{"CA", "->", "3"}], ",", 
    RowBox[{"CF", "->", 
     RowBox[{"4", "/", "3"}]}], ",", 
    RowBox[{"N", "->", "3"}], ",", 
    RowBox[{"NF", "->", "5"}], ",", 
    RowBox[{"Gf", "->", "1.16639*^-5"}], ",", 
    RowBox[{"GaW", "->", "2.1054"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.947322355815489*^9, 3.947322359634671*^9}, 
   3.9473224198516006`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"6e04409a-924d-49fd-a9df-aa7b545e81bc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"mw", "\[Rule]", "80.399`"}], ",", 
    RowBox[{"mz", "\[Rule]", "91.1876`"}], ",", 
    RowBox[{"mu2", "\[Rule]", "10000"}], ",", 
    RowBox[{"CA", "\[Rule]", "3"}], ",", 
    RowBox[{"CF", "\[Rule]", 
     FractionBox["4", "3"]}], ",", 
    RowBox[{"N", "\[Rule]", "3"}], ",", 
    RowBox[{"NF", "\[Rule]", "5"}], ",", 
    RowBox[{"Gf", "\[Rule]", "0.0000116639`"}], ",", 
    RowBox[{"GaW", "\[Rule]", "2.1054`"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.947322360281221*^9, 3.947327862372558*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"99a11f97-6e1f-43ba-8733-834d4f58f6d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["notations", "Section",
 CellChangeTimes->{{3.947326792964341*^9, 3.947326799252481*^9}, 
   3.947326876324522*^9},ExpressionUUID->"2d123921-45c0-4372-9c37-\
2fb7203ab43e"],

Cell["\<\
za[jm,jn]=<mn>
zb[jm,jn]=[mn]
sij=(pi+pj)^2\
\>", "Text",
 CellChangeTimes->{{3.947326563106125*^9, 3.9473266082364893`*^9}, {
  3.9473268101120777`*^9, 3.947326814316854*^9}, {3.947326884521392*^9, 
  3.947326906868676*^9}, {3.947328210269896*^9, 
  3.947328228708544*^9}},ExpressionUUID->"2079e8a4-c94d-49cf-b53a-\
39dbe6ec5c18"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pure virtual", "Chapter",
 CellChangeTimes->{
  3.9473223770997562`*^9},ExpressionUUID->"f7b09c58-8f02-4440-9dfa-\
c35b3f88ceac"],

Cell[CellGroupData[{

Cell["conventions", "Section",
 CellChangeTimes->{
  3.947322384019464*^9},ExpressionUUID->"d16e55f1-1c3c-4110-a005-\
fea81c165bdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"head", "=", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
    "\"\<HEL_CONFIG\>\"", ",", "\"\<HEL_AMP_LO\>\"", ",", 
     "\"\<HEL_AMP_NLO\>\"", ",", "\"\<HEL_AMP_NNLO\>\""}], "}"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.94732236506894*^9, 3.9473223681705236`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1397407c-2dfa-4b17-a23e-4d3d1894716b"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>", "\<\"HEL_AMP_NLO\"\>", \
"\<\"HEL_AMP_NNLO\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9473223706844997`*^9, 3.9473278691104403`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"14bf8f9e-4344-4604-9ff2-889000b877f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "}"}], "->", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", 
     "\"\<\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p3)\>\"", ",", " ", 
     "\"\<H(p4)\>\""}], "}"}], "->", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", 
     "\"\<\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p5)\>\"", ",", " ", 
     "\"\<\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p6)\>\"", ",", " ", 
     "\"\<H(p4)\>\""}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9473223890399637`*^9, 3.947322416297103*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9089a623-b56a-4ba4-990d-ab8155e20891"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"{", "}"}], "\[Rule]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p3)\"\>", 
      ",", "\<\"H(p4)\"\>"}], "}"}], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p5)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p6)\"\>", 
      ",", "\<\"H(p4)\"\>"}], "}"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.947322397694173*^9, 3.947327870786138*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"52e85b30-550f-4cc6-96e8-52bca9c52efa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\"\<The renormalized amplitude: A = \\*SubscriptBox[A, 0] + \
a*\\*SubscriptBox[A, 1] + a^2*\\*SubscriptBox[A, 2], with a=\\*SubscriptBox[\
\[Alpha], S]/(2\[Pi])*(4\[Pi])^\[Epsilon]*Exp[-\[Gamma]*\[Epsilon]]\>\""], \
"Input",
 CellChangeTimes->{{3.947322406879725*^9, 3.94732241321811*^9}, {
   3.947322471684161*^9, 3.947322532922656*^9}, 3.94732260033595*^9, {
   3.947322633580019*^9, 3.9473226684358253`*^9}, {3.94732563253299*^9, 
   3.9473256385716352`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c9db8754-e52f-4fa9-a411-6a805171a85a"],

Cell[BoxData[
 FormBox["\<\"The renormalized amplitude: A = \\*SubscriptBox[A, 0] + \
a*\\*SubscriptBox[A, 1] + a^2*\\*SubscriptBox[A, 2], with a=\\*SubscriptBox[\
\[Alpha], S]/(2\[Pi])*(4\[Pi])^\[Epsilon]*Exp[-\[Gamma]*\[Epsilon]]\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.947322493457037*^9, 3.947322533480288*^9}, 
   3.947322601105804*^9, {3.947322634863843*^9, 3.9473226700354137`*^9}, 
   3.947327872678071*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"e90cb271-8742-4fec-8e1a-adf9a1449f0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"defineRatios", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s15", "+", "s16"}], ")"}], "/", "s12"}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s25", "+", "s26"}], ")"}], "/", "s12"}]}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.9473226933993692`*^9, 3.947322693400091*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7dde605d-db2f-4666-80af-89ffb68f7668"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"s15", "+", "s16"}], "s12"]}], ",", 
    RowBox[{"y", "\[Rule]", 
     FractionBox[
      RowBox[{"s25", "+", "s26"}], "s12"]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.947322694557108*^9, 3.947327874007494*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"16270789-4181-467e-a20d-e48934b3e517"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["helicity amplitudes", "Section",
 CellChangeTimes->{
  3.947322700067666*^9},ExpressionUUID->"4b37660c-299a-4737-9ec3-\
c7abe0b4b77f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"helconfig", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<-\>\"", ",", " ", "\"\<+\>\""}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<+\>\"", ",", " ", "\"\<-\>\""}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<-\>\"", ",", " ", "\"\<-\>\""}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<+\>\"", ",", " ", "\"\<+\>\""}], "}"}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.947322706231893*^9, 3.9473227062338953`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1a578e65-5066-493e-8078-7ccfa4043970"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<./HelicityAmp_V.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.947322710782917*^9, 3.9473227107847958`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e668a86d-b55a-43cc-a7df-1ec069167bb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["a phase point", "Section",
 CellChangeTimes->{
  3.94732271572311*^9},ExpressionUUID->"099c6f33-a919-410a-8b74-9374ee805aed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phasePoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "500"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "500"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "500"}], ",", "0", ",", "0", ",", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "439.7802192878559", ",", "162.5068065848722", ",", "364.090479483534", 
       ",", 
       RowBox[{"-", "185.5702073068624"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"349.1423993711284", ",", 
       RowBox[{"-", "17.57847102882446"}], ",", 
       RowBox[{"-", "333.4508222385594"}], ",", "101.9900070759184"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322730879525*^9, 3.947322734586514*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"371e5f44-652e-4f62-867a-1d7df5e20d55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSPs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", "1000.`20.150514997831987"}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "722.12602544725939424097305163741111755371`20.111066269874915", "-", 
       RowBox[{
       "322.31107639431547795538790524005889892578`19.76072850314317", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "496.45487549150561790156643837690353393555`20.14991236865201"}], 
       "+", 
       RowBox[{
       "26.17152834519814774694168590940535068512`18.871861673543535", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "504.19243546585812509874813258647918701172`20.15051499783199", "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{
      "671.66390884656493653892539441585540771484`20.150514997831987", "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
      "229.68020405177898624060617294162511825562`19.6249390912257", "+", 
       RowBox[{
       "735.33478170470186796592315658926963806152`20.13030063470734", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", 
      RowBox[{"-", "1000.`20.150514997831987"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "722.12602544725939424097305163741111755371`20.111066269874915", "+", 
       RowBox[{
       "322.31107639431547795538790524005889892578`19.76072850314317", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "496.45487549150561790156643837690353393555`20.14991236865201"}], 
       "-", 
       RowBox[{
       "26.17152834519814774694168590940535068512`18.871861673543528", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "504.19243546585812509874813258647918701172`20.15051499783199"}], 
       "*", "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "671.66390884656493653892539441585540771484`20.150514997831987"}],
        "*", "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "229.68020405177898624060617294162511825562`19.6249390912257"}], 
       "+", 
       RowBox[{
       "735.33478170470186796592315658926963806152`20.13030063470734", "*", 
        "I"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322738928205*^9, 3.947322742900037*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9b1541bb-4ca4-4887-a63c-da94bddcb2e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSij", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", "1.*^6"}], ",", 
     RowBox[{"s15", "->", 
      RowBox[{"-", "625350.4265947182"}]}], ",", 
     RowBox[{"s16", "->", 
      RowBox[{"-", "247152.39229521"}]}], ",", 
     RowBox[{"s25", "->", 
      RowBox[{"-", "254210.01198099353"}]}], ",", 
     RowBox[{"s26", "->", 
      RowBox[{"-", "451132.4064470468"}]}], ",", 
     RowBox[{"s56", "->", "593470.2373179686"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322747023903*^9, 3.947322752266527*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9e6d79fa-7a49-4a51-b77c-86faea1ee8b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numRatios", "=", 
   RowBox[{"defineRatios", "/.", "numSij"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322758446913*^9, 3.947322758448888*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"df55228a-d73a-4780-a162-7f8ef3892cc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numericInput", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", "\n", 
     RowBox[{
     "parameter", ",", "\n", "numSij", ",", "numSPs", ",", "numRatios", ",", 
      "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Dq2q1", "^", "2"}], "->", "CA"}], ",", 
        RowBox[{"cacf", "->", 
         RowBox[{"CA", "*", "CF"}]}], ",", 
        RowBox[{"cfnf", "->", 
         RowBox[{"CF", "*", "NF"}]}], ",", 
        RowBox[{"cf2", "->", 
         RowBox[{"CF", "^", "2"}]}], ",", 
        RowBox[{"beta0", "->", 
         RowBox[{
          RowBox[{
           RowBox[{"11", "/", "6"}], "N"}], "-", 
          RowBox[{"NF", "/", "3"}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"prop", "[", "W", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s56", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"prop", "[", "Wx", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s12", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{"gw", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "Gf", "]"}], "mw", "*", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "4"}], ")"}]}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smeftA2", "->", 
         RowBox[{"2", "smeftA"}]}], ",", 
        RowBox[{"smeftB2", "->", 
         RowBox[{"2", "smeftB"}]}], ",", 
        RowBox[{"smeftA", "->", "CdW"}], ",", 
        RowBox[{"smeftB", "->", "CuW"}], ",", 
        RowBox[{"smeftC", "->", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiq3"}]}], ",", 
        RowBox[{"smeftD", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiud"}]}], ",", 
        RowBox[{"CSM", "->", 
         RowBox[{
          RowBox[{"gw", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "mw"}], ")"}]}]}]}], "}"}], ",", 
      "\n", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"CdW", ",", "CuW", ",", "Cphiq3", ",", "Cphiud"}], "}"}], "->", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}]}]}]}], "]"}]}], "\n", "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.947322763739038*^9, 3.9473227637410917`*^9}, {
  3.94732555737569*^9, 3.947325557734439*^9}, {3.947327889736479*^9, 
  3.947327892441743*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"443f69da-af9f-4498-8b1e-6f3cb133a7b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"content", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "\n", 
      RowBox[{
       RowBox[{"#", "//", "StringJoin"}], ",", "\n", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"helicityAmpLO", "[", 
            RowBox[{"Sequence", "@@", "#"}], "]"}], "/.", "definePrefac"}], "//.",
           "numericInput"}], ",", "16"}], "]"}], ",", "\n", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"helicityAmpNLO", "[", 
                RowBox[{"Sequence", "@@", "#"}], "]"}], "/.", 
               "definePrefac"}], "//.", "numericInput"}], ",", "ep"}], "]"}], 
           ",", "16"}], "]"}], ",", "ep"}], "]"}], ",", "\n", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"helicityAmpNNLO", "[", 
                RowBox[{"Sequence", "@@", "#"}], "]"}], "/.", 
               "definePrefac"}], "//.", "numericInput"}], ",", "ep"}], "]"}], 
           ",", "16"}], "]"}], ",", "ep"}], "]"}]}], "\n", "}"}], "&"}], "/@",
     "helconfig"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322776106799*^9, 3.9473227865172997`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"498797af-b5b4-4095-b675-68a5ed32a91b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table", "=", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"head", ",", "content"}], "]"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "//", "TableForm"}]}]], "Input",\

 CellChangeTimes->{{3.94732278407929*^9, 3.947322784080089*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c50ea965-935b-4bd2-bae2-0e0b2501bc6e"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>", "\<\"HEL_AMP_NLO\"\>", "\<\
\"HEL_AMP_NNLO\"\>"},
      {"\<\"-+\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "0.00003900525534913761705304094395962977`15.76101005035065"}],
           "-", 
          RowBox[{
          "0.00008732190718861147663096972104668225`16.111010137502294", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00140327553714511706582646066721054012`15.815815809307571", "-", 
           
           RowBox[{
           "0.00268861016623310250181488889609227044`16.098200691412533", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", 
         SuperscriptBox["ep", "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00005200700713218348036903648790030275`15.761010050350649", "+", 
            RowBox[{
            "0.0001164292095848153157271534507977151`16.111010137502294", " ",
              "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00168990158964872649351163236275397139`16.043007042532743", "-", 
           
           RowBox[{
           "0.00135260749137246509728182974896526503`15.94631741646924", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", "ep"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00052726375750424805868149524812338313`16.121828706337972", "+", 
            RowBox[{
            "0.00019814767883926770160665786768561247`15.696789775298601", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00123661759269253347486017258205492908`16.139536353718434", "-", 
           
           RowBox[{
           "0.00028160805021732273657752987361391206`15.496945998689059", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "0.00003467133808812231798726979925540093`15.76101005035065", "+", 
             RowBox[{
             "0.00007761947305654353930059324850887492`16.111010137502294", 
              " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
          SuperscriptBox["ep", "4"]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00055349819783397026691507125661928512`16.147016724134716", "-", 
            RowBox[{
            "0.00007053707243732026737834117646741561`15.252317943758028", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "3"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00209982073869563381357528086823549529`16.05607684848586", "-", 
            
            RowBox[{
            "0.00154991005202206985798263350062597965`15.924201122724398", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00514536376924411981148566042065795045`15.853614921357444", "-", 
            RowBox[{
            "0.00879938888019012044328093224976328202`16.086651348561357", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00251103815289618892414580386684974656`15.07675714422574", "-", 
           RowBox[{
           "0.02965237821941821977356212869381124619`16.148963363720743", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}]},
      {"\<\"+-\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "5.2281002148623897655857310773353`14.86933526020688*^-6", "-", 
          RowBox[{
          "0.00009975346554232558779658213143903822`16.14991934891959", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00258304239540033597419266264694215351`16.06190882070478", "-", 
           RowBox[{
           "0.00183355464145730159830627314931916771`15.913071143237346", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", 
         SuperscriptBox["ep", "2"]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "6.97080028648318804818020261171441`14.869335260206874*^-6", "-", 
            RowBox[{
            "0.00013300462072310075662372186311444011`16.149919348919585", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.0022146036436871893715583325956686167`16.14154606963346", "-", 
           RowBox[{
           "0.00045476708627139981891765452282072602`15.454039084636356", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", "ep"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00039620081813512516601127888549171985`15.978820585514656", "+", 
            RowBox[{
            "0.00043490139783768333144389761635295599`16.019296021069085", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00128396920491861596912153142824308816`16.136959972115154", "+", 
           
           RowBox[{
           "0.00032586700614635922147038771257143708`15.541445755115014", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "4.64720019098879174977581932304282`14.869335260206876*^-6", "-", 
            RowBox[{
            "0.00008866974714873383323163885672002493`16.14991934891959", " ",
              "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "4"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00054830880833713958356911977176650907`16.124030167110266", "+", 
            RowBox[{
            "0.00019748024587133000944810801158268987`15.680528603686039", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "3"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00268962947866504533886433669920279499`16.14469151531138", "-", 
            
            RowBox[{
            "0.00044342986026870096025881418100311748`15.361823994131393", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.0089678927026953427631417170573513431`16.075993672143795", "-", 
            
            RowBox[{
            "0.00573824060131256346445338678563530266`15.882082022711804", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.01642947337699518506326512579107657075`15.873631907198948", "-", 
           
           RowBox[{
           "0.02638471604329530040278228852912434377`16.079360688811033", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}]},
      {"\<\"--\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "0.00097433711213690417894672801679689655`16.14745588194969"}],
           "+", 
          RowBox[{
          "0.00011605434509737938086979675000876`15.223408042136798", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "0.01488865288169712725041549106208549347`16.1159350737343"}],
            "-", 
           RowBox[{
           "0.00618599586599396546182649814227261231`15.734489294399715", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", 
         SuperscriptBox["ep", "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00129911614951587223859563735572919541`16.14745588194969", "-", 
            
            RowBox[{
            "0.00015473912679650581405467468787406915`15.223408042136798", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.01001375214121123444210859076974884374`15.98196027709722", "+", 
           RowBox[{
           "0.01084655668981673003192778281800201512`16.016655329935876", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", "ep"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00354784943164553057126653357045142911`15.938625678425543", "-", 
            RowBox[{
            "0.00456178507461326397665057896801954485`16.047795317976664", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00173908020273726431244309953427773507`15.360712881438992", "+", 
           
           RowBox[{
           "0.01057616863610242458060284320708888117`16.144721637207407", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "0.0008660774330105815285371639866696114`16.14745588194969", "-", 
             
             RowBox[{
             "0.00010315941786433724099234648940992543`15.223408042136796", 
              " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
          SuperscriptBox["ep", "4"]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00099550697900257644097632425683741531`15.39080453394627", "-", 
            
            RowBox[{
            "0.00563750510994439832379576671428367263`16.14384717348948", " ",
              "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "3"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.0124503627627276305944725720564747462`15.841471175798986", "+", 
            
            RowBox[{
            "0.0220985273450026165065196437353733927`16.09065250335198", " ", 
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.07441548197988614998799050681554945186`16.088767604656063", "+", 
            RowBox[{
            "0.04267762625138644960731681976540130563`15.847304561454694", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.19854185152168787875659461406030459329`16.150508706038213", "-", 
           
           RowBox[{
           "0.00106872334356348814426995730286762409`13.881521933980295", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}]},
      {"\<\"++\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "0.00079866792696850464304547667637734776`16.136862852341427", "-", 
          RowBox[{
          "0.00020344703982417238060861897075426441`15.542947983229373", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.01372666719268424845301623804516566452`16.14054174348444", "+", 
           RowBox[{
           "0.00297585733140180198896818097864525043`15.476588745699713", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", 
         SuperscriptBox["ep", "2"]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00106489056929133952406063556850313034`16.13686285234143", "-", 
            
            RowBox[{
            "0.00027126271976556315607478908624727865`15.542947983229377", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00974902163085780010254310923301090952`16.03808728459238", "+", 
           RowBox[{
           "0.00802886978123399167039941914936207468`15.953780664830584", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1", " ", "ep"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00245446947949507160782744996652127156`15.854368105259384", "-", 
            RowBox[{
            "0.00418776929934879318939699999191361712`16.086393217848084", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00260753957525842235826152304412062222`15.612374149817631", "+", 
           
           RowBox[{
           "0.00861678381511137882198259063670775504`16.131488438425382", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00070992704619422634937375704566875356`16.136862852341427", "-", 
            RowBox[{
            "0.00018084181317704211308487749487738938`15.542947983229373", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "4"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00021106558594749627892281362839810299`14.792927623762893", "-", 
            RowBox[{
            "0.00480381207980573078641928219667533995`16.1500962059138", " ", 
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "3"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.01279048856477140241882928251015982823`15.928926275082581", "+", 
            RowBox[{
            "0.01703803246530087231458416852092341287`16.0534585827609", " ", 
             "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], 
         SuperscriptBox["ep", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.06694304600454832610001432158242096193`16.116634121202022", "+",
             
            RowBox[{
            "0.02750846067828466301463663512549828738`15.730394940476563", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.16739576232886932416477065999060869217`16.146127650049827", "-", 
           
           RowBox[{
           "0.0239147420084055775668652188414853299`15.30104889061728", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Dq2q1"}]}]}
     },
     AutoDelete->False,
     GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9473227882827587`*^9, 3.947327903968596*^9},
 CellLabel->
  "Out[15]//TableForm=",ExpressionUUID->"01ca8796-8a4f-486e-89fe-\
0bcd02b70237"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Virtual real", "Chapter",
 CellChangeTimes->{
  3.947322804163278*^9},ExpressionUUID->"420c11fb-872e-424e-9f31-\
65b3acafb579"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "defineRatios", ",", "helconfig", ",", "helicityAmpLO", ",", 
    "helicityAmpNLO", ",", "helicityAmpNNLO", ",", "phasePoint", ",", 
    "numSPs", ",", "numSij", ",", "numRatios", ",", "numericInput", ",", 
    "head", ",", "content", ",", "table"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.947323248423396*^9, 3.947323329170483*^9}, {
  3.947324996684396*^9, 3.947324997531674*^9}, {3.9473279150786543`*^9, 
  3.947327915229924*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b96cd0b7-d7ac-4555-912a-8ce31ed6a105"],

Cell[CellGroupData[{

Cell["conventions", "Section",
 CellChangeTimes->{
  3.947322809123083*^9},ExpressionUUID->"efd990ab-b78c-45aa-ae1a-\
ab42e23a0356"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"head", "=", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
    "\"\<HEL_CONFIG\>\"", ",", "\"\<HEL_AMP_LO\>\"", ",", 
     "\"\<HEL_AMP_NLO\>\""}], "}"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.94732236506894*^9, 3.9473223681705236`*^9}, {
  3.947324112196939*^9, 3.947324112346717*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"19cbf428-83fc-47a8-964c-0338f4d3c050"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>", "\<\"HEL_AMP_NLO\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9473223706844997`*^9, 3.947324114047102*^9, 
  3.9473245847260237`*^9, 3.9473250009329157`*^9, 3.9473279190745087`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"e3a469ab-371d-44b3-a367-9d05deb274ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "}"}], "->", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", "\"\<g(p3)\>\"", ",", " ", 
     "\"\<\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p4)\>\"", ",", " ", 
     "\"\<H(p5)\>\""}], "}"}], "->", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", "\"\<g(p3)\>\"", ",", " ", 
     "\"\<\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p6)\>\"", ",", " ", 
     "\"\<\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p7)\>\"", ",", " ", 
     "\"\<H(p5)\>\""}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.947322814648155*^9, 3.947322818731407*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"08a0f76b-1f74-445c-9dd1-c35cf5012727"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"{", "}"}], "\[Rule]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", ",", "\<\"g(p3)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p4)\"\>", 
      ",", "\<\"H(p5)\"\>"}], "}"}], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", ",", "\<\"g(p3)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p6)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p7)\"\>", 
      ",", "\<\"H(p5)\"\>"}], "}"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.94732281950704*^9, 3.9473234790180893`*^9, 
  3.947325000991012*^9, 3.947327919845302*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"bdcaa0ae-6c40-4382-8f78-c1fc54489e73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\"\<The renormalized amplitude: A = \!\(\*SqrtBox[\(4 \
\*SubscriptBox[\(\[Pi]\[Alpha]\), \(S\)]\)]\)*(\\*SubscriptBox[A, 0] + \
a*\\*SubscriptBox[A, 1]), with a=\\*SubscriptBox[\[Alpha], \
S]/(2\[Pi])*(4\[Pi])^\[Epsilon]*Exp[-\[Gamma]*\[Epsilon]]\>\""], "Input",
 CellChangeTimes->{{3.947322823775834*^9, 3.947322828290674*^9}, {
  3.9473228626831417`*^9, 3.947322883980178*^9}, {3.9473229661721373`*^9, 
  3.947323052636258*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0c8008b7-4ee8-4be9-b309-644c50487478"],

Cell[BoxData[
 FormBox["\<\"The renormalized amplitude: A = \\!\\(\\*SqrtBox[\\(4 \
\\*SubscriptBox[\\(\[Pi]\[Alpha]\\), \\(S\\)]\\)]\\)*(\\*SubscriptBox[A, 0] + \
a*\\*SubscriptBox[A, 1]), with a=\\*SubscriptBox[\[Alpha], \
S]/(2\[Pi])*(4\[Pi])^\[Epsilon]*Exp[-\[Gamma]*\[Epsilon]]\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9473228670057096`*^9, 3.947322884446599*^9}, {
   3.947323045008111*^9, 3.947323053835148*^9}, 3.9473234801209917`*^9, 
   3.9473250010175343`*^9, 3.947327921475713*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"cd0dc8c3-30b3-458c-acec-5a0c0fbac29d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"defineRatios", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "->", 
     RowBox[{"s13", "/", "s123"}]}], ",", 
    RowBox[{"y", "->", 
     RowBox[{"s23", "/", "s123"}]}], ",", 
    RowBox[{"u", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s16", "+", "s17"}], ")"}], "/", "s123"}]}], ",", 
    RowBox[{"v", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s26", "+", "s27"}], ")"}], "/", "s123"}]}], ",", 
    RowBox[{"w", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s36", "+", "s37"}], ")"}], "/", "s123"}]}], ",", "\n", 
    RowBox[{"z16", "->", 
     RowBox[{"s16", "/", "s123"}]}], ",", 
    RowBox[{"z17", "->", 
     RowBox[{"s17", "/", "s123"}]}], ",", 
    RowBox[{"z26", "->", 
     RowBox[{"s26", "/", "s123"}]}], ",", 
    RowBox[{"z27", "->", 
     RowBox[{"s27", "/", "s123"}]}], ",", 
    RowBox[{"z36", "->", 
     RowBox[{"s36", "/", "s123"}]}], ",", 
    RowBox[{"z37", "->", 
     RowBox[{"s37", "/", "s123"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.947322938511486*^9, 3.94732293851338*^9}, 
   3.947323733280435*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"7b69be5d-a3b8-4aab-9da8-534100449439"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", 
     FractionBox["s13", "s123"]}], ",", 
    RowBox[{"y", "\[Rule]", 
     FractionBox["s23", "s123"]}], ",", 
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"s16", "+", "s17"}], "s123"]}], ",", 
    RowBox[{"v", "\[Rule]", 
     FractionBox[
      RowBox[{"s26", "+", "s27"}], "s123"]}], ",", 
    RowBox[{"w", "\[Rule]", 
     FractionBox[
      RowBox[{"s36", "+", "s37"}], "s123"]}], ",", 
    RowBox[{"z16", "\[Rule]", 
     FractionBox["s16", "s123"]}], ",", 
    RowBox[{"z17", "\[Rule]", 
     FractionBox["s17", "s123"]}], ",", 
    RowBox[{"z26", "\[Rule]", 
     FractionBox["s26", "s123"]}], ",", 
    RowBox[{"z27", "\[Rule]", 
     FractionBox["s27", "s123"]}], ",", 
    RowBox[{"z36", "\[Rule]", 
     FractionBox["s36", "s123"]}], ",", 
    RowBox[{"z37", "\[Rule]", 
     FractionBox["s37", "s123"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.94732293987516*^9, 3.947323482363461*^9, 
  3.947323734145996*^9, 3.9473250010747423`*^9, 3.94732792355408*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"bcd74c15-7233-40eb-b4b1-6bb9d5cbbad4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["helicity amplitudes", "Section",
 CellChangeTimes->{
  3.947322700067666*^9},ExpressionUUID->"177b7ff6-5396-4b78-8aad-\
5923530155bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"helconfig", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<-\>\"", ",", " ", "\"\<+\>\"", ",", " ", "\"\<+\>\""}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<-\>\"", ",", " ", "\"\<+\>\"", ",", " ", "\"\<-\>\""}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<+\>\"", ",", " ", "\"\<-\>\"", ",", " ", "\"\<+\>\""}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<+\>\"", ",", " ", "\"\<-\>\"", ",", " ", "\"\<-\>\""}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<-\>\"", ",", " ", "\"\<-\>\"", ",", " ", "\"\<+\>\""}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<-\>\"", ",", " ", "\"\<-\>\"", ",", " ", "\"\<-\>\""}], 
       "}"}], ",", " ", "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"\"\<+\>\"", ",", " ", "\"\<+\>\"", ",", " ", "\"\<+\>\""}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<+\>\"", ",", " ", "\"\<+\>\"", ",", " ", "\"\<-\>\""}], 
       "}"}]}], "}"}]}], ";"}], " "}]], "Code",
 CellChangeTimes->{3.947323174629817*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"c0bc1257-d6ae-43dd-8ec4-7e8fd18c0172"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<./HelicityAmp_VR.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9473231013035316`*^9, 3.947323115642293*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"251e9a37-d5af-4e92-8f4f-0fae97cf621e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["a phase point", "Section",
 CellChangeTimes->{
  3.94732271572311*^9},ExpressionUUID->"788dccc1-c3ea-48b2-9b91-64531f57d3f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phasePoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"500", ",", "0", ",", "0", ",", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"500", ",", "0", ",", "0", ",", 
       RowBox[{"-", "500"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"86.94997640526998", ",", 
       RowBox[{"-", "21.70102281658541"}], ",", "39.35554264538211", ",", 
       RowBox[{"-", "74.43457038687443"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"149.6028751502909", ",", 
       RowBox[{"-", "103.9662151569312"}], ",", 
       RowBox[{"-", "95.94266347033803"}], ",", "48.65235539409852"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"322.3919309874295", ",", 
       RowBox[{"-", "101.9716021373186"}], ",", 
       RowBox[{"-", "296.4736046482369"}], ",", "75.11159211621636"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947323532410906*^9, 3.947323544684496*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"54d67437-dd14-4249-a867-d91334f66dcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSPs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", "1000.`20.150514997831987"}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "351.78995404118359147105365991592407226562`20.092867457632607", "+", 
       RowBox[{
       "193.98034701445129712737980298697948455811`19.834341756261658", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "470.23564069892529460048535838723182678223`20.126235746864364"}],
        "+", 
       RowBox[{
       "161.73676479911569003888871520757675170898`19.66272895594878", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "215.47626734308536811113299336284399032593`19.981860161913247"}],
        "+", 
       RowBox[{
       "233.4962482955207860868540592491626739502`20.016740625105026", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "111.87227546803340771930379560217261314392`20.150514997831998", "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{
      "630.4788046426666596744325943291187286377`20.15051499783199", "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j5"}], "]"}], "->", 
      RowBox[{
      "445.2586108593403082522854674607515335083`20.15051499783199", "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "104.20663740492574333984521217644214630127`19.70076831472372"}], 
       "+", 
       RowBox[{
       "274.40244084034145544137572869658470153809`20.121260902795523", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "60.24966323559854686209291685372591018677`19.65052724433467"}], 
       "+", 
       RowBox[{
       "180.74332658767784209885576274245977401733`20.1276348917865", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j4", ",", "j5"}], "]"}], "->", 
      RowBox[{
      "75.19974829456913312242249958217144012451`20.00484066245511", "-", 
       RowBox[{
       "73.52324869082318059554381761699914932251`19.995048964007275", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", 
      RowBox[{"-", "1000.`20.150514997831987"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "351.78995404118359147105365991592407226562`20.092867457632607", "-", 
       RowBox[{
       "193.98034701445129712737980298697948455811`19.83434175626166", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "470.23564069892529460048535838723182678223`20.126235746864364"}],
        "-", 
       RowBox[{
       "161.73676479911569003888871520757675170898`19.662728955948783", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "215.47626734308536811113299336284399032593`19.981860161913247"}],
        "-", 
       RowBox[{
       "233.4962482955207860868540592491626739502`20.016740625105026", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "111.87227546803340771930379560217261314392`20.150514997831998"}],
        "*", "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "630.4788046426666596744325943291187286377`20.150514997831998"}], 
       "*", "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "445.2586108593403082522854674607515335083`20.15051499783199"}], 
       "*", "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
      "104.20663740492574333984521217644214630127`19.70076831472372", "+", 
       RowBox[{
       "274.40244084034145544137572869658470153809`20.121260902795523", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j5"}], "]"}], "->", 
      RowBox[{
      "60.24966323559854686209291685372591018677`19.65052724433467", "+", 
       RowBox[{
       "180.74332658767784209885576274245977401733`20.1276348917865", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j4", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "75.19974829456913312242249958217144012451`20.004840662455113"}], 
       "-", 
       RowBox[{
       "73.52324869082318059554381761699914932251`19.995048964007275", "*", 
        "I"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947323581877989*^9, 3.947323585900988*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e5002b04-ff8d-4f89-937a-247fb0c34b72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSij", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", "1.`19.849485002168006*^6"}], ",", 
     RowBox[{"s13", "->", 
      RowBox[{
      "-", "161384.54679214500776295692167023943979826766`19.71640607648686"}]\
}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{
      "-", "12515.40601839554941417742480164415211504155`19.849485002168016"}]\
}], ",", 
     RowBox[{"s16", "->", 
      RowBox[{
      "-", "247280.33887121323510141179702998526863841603`19.74538168015119"}]\
}], ",", 
     RowBox[{"s17", "->", 
      RowBox[{
      "-", "100950.51975619229148543771183856494967843614`19.69931952583194"}]\
}], ",", 
     RowBox[{"s26", "->", 
      RowBox[{
      "-", "397503.52310364583033744301835957288250225028`19.84948500216801"}]\
}], ",", 
     RowBox[{"s27", "->", 
      RowBox[{
      "-", "198255.23054438944307723407851668192141748922`19.84948500216801"}]\
}], ",", 
     RowBox[{
     "s36", "->", 
      "86155.72281837876137900900849781456543021201`19.738936044138114"}], 
     ",", 
     RowBox[{
     "s37", "->", 
      "36298.17202598300709923355551242357356419959`19.74742296974827"}], ",", 
     RowBox[{
     "s67", "->", 
      "11060.6702416191857849268028679004064470928`19.698997595967253"}], ",", 
     RowBox[{
     "s123", "->", 
      "826100.04718945944282286565352811640808669079`19.675989420156785"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9473236213354588`*^9, 3.947323627739133*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"2662e0c0-04e2-4ccf-939c-8a6a44308c70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numRatios", "=", 
  RowBox[{"defineRatios", "/.", "numSij"}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"ad31c447-7e09-4778-aed5-4b8968399c8e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", 
     RowBox[{
     "-", "0.19535714510754985091946715752643346245`19.39469776137107"}]}], 
    ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
     "-", "0.01514998826228760773721570797083589656`19.4531005373324"}]}], 
    ",", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{
     "-", "0.42153593842797779499759674166897814479`19.401836964810954"}]}], 
    ",", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{
     "-", "0.72117022105847037332573405036513178118`19.4531005373324"}]}], 
    ",", 
    RowBox[{
    "w", "\[Rule]", 
     "0.14823131321801988284725861568267701609`19.40645037359261"}], ",", 
    RowBox[{"z16", "\[Rule]", 
     RowBox[{
     "-", "0.29933461414571432155815781243209224621`19.408271075652"}]}], ",", 
    RowBox[{"z17", "\[Rule]", 
     RowBox[{
     "-", "0.12220132428226347343943892923688589858`19.38646783580617"}]}], 
    ",", 
    RowBox[{"z26", "\[Rule]", 
     RowBox[{
     "-", "0.4811808502566052687209129677265746907`19.4531005373324"}]}], ",", 
    RowBox[{"z27", "\[Rule]", 
     RowBox[{
     "-", "0.23998937080186510460482108263855709048`19.4531005373324"}]}], 
    ",", 
    RowBox[{
    "z36", "\[Rule]", 
     "0.10429211705228196772087410498682493822`19.405293298199343"}], ",", 
    RowBox[{
    "z37", "\[Rule]", 
     "0.04393919616573791512638451069585207787`19.40920916181796"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9473237587954273`*^9, 3.947325007328761*^9, 
  3.947327939765333*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"5ddf284e-2a48-47b7-99b4-9917b413bbc3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"numericInput", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", "\n", 
     RowBox[{
     "parameter", ",", "\n", "numSij", ",", "numSPs", ",", "numRatios", ",", 
      "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Tq2q1", "^", "2"}], "->", 
         RowBox[{"CA", "*", "CF"}]}], ",", 
        RowBox[{"aveqq", "->", 
         RowBox[{"1", "/", "36"}]}], ",", 
        RowBox[{"cacf", "->", 
         RowBox[{"CA", "*", "CF"}]}], ",", 
        RowBox[{"cfnf", "->", 
         RowBox[{"CF", "*", "NF"}]}], ",", 
        RowBox[{"cf2", "->", 
         RowBox[{"CF", "^", "2"}]}], ",", 
        RowBox[{"beta0", "->", 
         RowBox[{
          RowBox[{
           RowBox[{"11", "/", "6"}], "N"}], "-", 
          RowBox[{"NF", "/", "3"}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"prop", "[", "W", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s67", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"prop", "[", "Wx", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s123", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{"gw", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "Gf", "]"}], "mw", "*", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "4"}], ")"}]}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smeftA2", "->", 
         RowBox[{"2", "smeftA"}]}], ",", 
        RowBox[{"smeftB2", "->", 
         RowBox[{"2", "smeftB"}]}], ",", 
        RowBox[{"smeftA", "->", "CdW"}], ",", 
        RowBox[{"smeftB", "->", "CuW"}], ",", 
        RowBox[{"smeftC", "->", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiq3"}]}], ",", 
        RowBox[{"smeftD", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiud"}]}], ",", 
        RowBox[{"CSM", "->", 
         RowBox[{
          RowBox[{"gw", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "mw"}], ")"}]}]}]}], "}"}], ",", 
      "\n", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"CdW", ",", "CuW", ",", "Cphiq3", ",", "Cphiud"}], "}"}], "->", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}]}]}]}], "]"}]}], "\n", "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.947322763739038*^9, 3.9473227637410917`*^9}, {
  3.947323956488903*^9, 3.947323972349289*^9}, {3.947324065479185*^9, 
  3.947324069269923*^9}, {3.947327942370892*^9, 3.9473279434179993`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"3ca8d630-c19f-4f99-969b-aa60a65c7bb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"content", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "\n", 
      RowBox[{
       RowBox[{"#", "//", "StringJoin"}], ",", "\n", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"helicityAmpLO", "[", 
            RowBox[{"Sequence", "@@", "#"}], "]"}], "/.", "definePrefac"}], "//.",
           "numericInput"}], ",", "16"}], "]"}], ",", "\n", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"helicityAmpNLO", "[", 
                RowBox[{"Sequence", "@@", "#"}], "]"}], "/.", 
               "definePrefac"}], "//.", "numericInput"}], ",", "ep"}], "]"}], 
           ",", "16"}], "]"}], ",", "ep"}], "]"}]}], "\n", "}"}], "&"}], "/@",
     "helconfig"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322776106799*^9, 3.9473227865172997`*^9}, {
  3.947324016908555*^9, 3.947324017691992*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"96f557c8-18e1-4463-af51-206da6f5758c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table", "=", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"head", ",", "content"}], "]"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "//", "TableForm"}]}]], "Input",\

 CellChangeTimes->{{3.94732278407929*^9, 3.947322784080089*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"563810c4-a61b-4432-91e7-83138b6784de"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>", "\<\"HEL_AMP_NLO\"\>"},
      {"\<\"-++\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "0.0000818746792949639161504279960546171`15.938801678160031"}],
           "+", 
          RowBox[{
          "0.00010520508358973167356131134253516279`16.047688792063262", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00023197825800239780082503959768303048`15.938801678160033", "-", 
            RowBox[{
            "0.00029808107017090641971748810057363244`16.047688792063266", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
         SuperscriptBox["ep", "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00004068965794179829555295146992222044`15.892936339648786", "+", 
            RowBox[{
            "0.00006136713934470355174578826140674437`16.07138817961686", " ",
              "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00223826342240416795159596574649185641`16.075008011388896", "+", 
           
           RowBox[{
           "0.00144335772136550176750202645337139984`15.884470793695934", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]},
      {"\<\"-+-\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "0.00015169727639114687534234449106662623`16.1486998308635", "+", 
          RowBox[{
          "0.00001389847439285143102254051900024123`15.110689178684844", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "0.00042980894977491610614572792314902472`16.148699830863496", 
             "+", 
             RowBox[{
             "0.00003937901077974571812474399723491558`15.110689178684838", 
              " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
          SuperscriptBox["ep", "2"]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00003394935986106837645659428659428158`15.756353871584775", "-", 
            RowBox[{
            "0.00007698481239549238321333984869099254`16.11192733759491", " ",
              "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00005850260810068560682209795609232117`14.438348621518369", "+", 
           
           RowBox[{
           "0.00301480933367122717198016701445340004`16.15043324490448", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]},
      {"\<\"+-+\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "0.00030004808968222038785197969268381257`16.123738067454486", "+", 
          RowBox[{
          "0.00010869764400139278774301554442160977`15.682767332315189", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "0.00085013625409962440514222148379985811`16.123738067454486", 
             "+", 
             RowBox[{
             "0.00030797665800394631325370697894072691`15.682767332315189", 
              " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
          SuperscriptBox["ep", "2"]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00010966983364440831597540204622731608`15.94443462045239", "-", 
            
            RowBox[{
            "0.00013799307630387212071296221260752191`16.044204732310444", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00161238166906086028730415993237556904`15.558550523816718", "-", 
           
           RowBox[{
           "0.00609155183509449936474222653259857907`16.13581061586165", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]},
      {"\<\"+--\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "0.00006501346097116414922932603470684398`15.536973737090598"}]\
, "-", 
          RowBox[{
          "0.00025898489977754459876943537999238742`16.13724489400421", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00018420480608496509400059948369232643`15.536973737090598", "+", 
            RowBox[{
            "0.00073379054936970977782856317972459692`16.13724489400421", " ",
              "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
         SuperscriptBox["ep", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00014703515193920276005190572732317378`16.149191859957934", "+", 
            RowBox[{
            "0.00001149498667669951665879814195481146`15.042279157525172", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00498437084675671000788543807402675156`16.123785718309975", "-", 
           
           RowBox[{
           "0.00180396675262025209078575738175231891`15.682403900280601", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]},
      {"\<\"--+\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "0.00042763335867015235189358968170836306`16.14893200381074"}],
           "+", 
          RowBox[{
          "0.00003657851190763272578119341682523213`15.081086461132065", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.001211627849565431302297779936338884`16.14893200381074", "-", 
            RowBox[{
            "0.00010363911707162603605125728023494958`15.081086461132065", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
         SuperscriptBox["ep", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00005603606430116097052336610051526122`15.52412828701489", "-", 
            
            RowBox[{
            "0.00023033971071359109249535035424116813`16.138029479114135", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00262918816163331759208632298907559743`15.666612718590102", "+", 
           
           RowBox[{
           "0.00756799116902814091728535217384887801`16.125771667084624", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]},
      {"\<\"---\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "0.00020115043533280551322529883240264326`15.941252141430109", "+", 
          RowBox[{
          "0.00025612969467192720027931551740607574`16.04619109640088", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "0.00056992623344294889541072901550933238`15.941252141430109", 
             "+", 
             RowBox[{
             "0.00072570080157046031044121292552517843`16.04619109640088", 
              " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
          SuperscriptBox["ep", "2"]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.000169476419514958933027273801918966`16.12464067919691", "-", 
            RowBox[{
            "0.00006028818213640235788939453209778208`15.675763587823853", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00356271227509187722592987057623759029`15.920904020885233", "-", 
           
           RowBox[{
           "0.00488347579432791938092162098428161698`16.057852310187773", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]},
      {"\<\"+++\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "0.0001469563310702012360383500455540684`16.114321791969903", "-", 
          RowBox[{
          "0.00006258533335999910825978714834505467`15.743606061024165", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "0.00041637627136557002873254451635887108`16.114321791969907", 
             "-", 
             RowBox[{
             "0.00017732511118666413781064239429952067`15.743606061024165", 
              " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
          SuperscriptBox["ep", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "6.93104375689914761911845919595265`15.045732366203923*^-6", "+", 
            RowBox[{
            "0.00008795020560198061406083358537699723`16.149170584619423", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00181108868381077404118018048251315122`15.947943696810377", "+", 
           
           RowBox[{
           "0.00224882027840105948313098593871472985`16.041958728624977", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]},
      {"\<\"++-\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "0.00016425558154960754773596387501299887`16.077197005722194"}]\
, "-", 
          RowBox[{
          "0.00010409688773210276733095086543201546`15.879114614785108", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00046539081439055454691988700233196141`16.077197005722194", "+", 
            RowBox[{
            "0.00029494118190762455035403011294192765`15.879114614785108", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], 
         SuperscriptBox["ep", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "0.00008338519951042005476284785236984476`16.040566076118463", "-", 
            RowBox[{
            "0.00006770121213074329052233890635648095`15.950073548330442", 
             " ", "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}], "ep"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "0.00100193786559030391380975544279863243`15.599335422827998", "-", 
           
           RowBox[{
           "0.00342097255415843874357118004070343886`16.132644222834802", " ",
             "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1"}]}]}
     },
     AutoDelete->False,
     GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.947324022251193*^9, 3.947324073410193*^9, 
  3.947324588309662*^9, 3.947325010807032*^9, 3.947325165612171*^9, 
  3.947327947971122*^9},
 CellLabel->
  "Out[29]//TableForm=",ExpressionUUID->"db35dd47-e25a-4809-8241-\
e0b6972a6962"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["projectors", "Section",
 CellChangeTimes->{
  3.947322700067666*^9, {3.9478485183271627`*^9, 
   3.94784852139109*^9}},ExpressionUUID->"5e5c2a9b-0c1b-47b1-ae67-\
f0c371fe873f"],

Cell[TextData[{
 "Here we give the matrix R for projectors in 4-pt and 3-pt cases where the \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Sigma]", "\[Mu]\[Nu]"], " "}], TraditionalForm]],
  ExpressionUUID->"10d44f7c-9d08-43f9-a8fb-c3cb11074348"],
 "is present. The matrix R is defined in the similar way as Eq. (24) in the \
paper. For corresponding tensors T_i see Eqs. (37, 38). We declare additional \
variables appearing in R in the following.\nd: the space-time dimension\nmws \
= mw^2\nt14 = s14-mws\nt24 = s24-mws\nt34 = s34-mws"
}], "Text",
 CellChangeTimes->{{3.947848914063466*^9, 3.947848957775516*^9}, {
  3.9478490593915987`*^9, 3.9478490834153433`*^9}, {3.947849136375647*^9, 
  3.947849259015766*^9}, {3.947849294335889*^9, 3.947849394983954*^9}, {
  3.9478494677277813`*^9, 3.947849481639946*^9}, {3.9478496632195787`*^9, 
  3.9478497026240177`*^9}},ExpressionUUID->"7ce6c8b0-0eae-428a-a001-\
cfc8f9d3e6db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"matrixR", "[", "\"\<4pt\>\"", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<./matrixR_4pt.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"matrixR", "[", "\"\<3pt\>\"", "]"}], "=", 
   RowBox[{"Get", "[", "\"\<./matrixR_3pt.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9478486042688303`*^9, 3.947848633663971*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"666fbc0a-33bf-440b-9c56-c8f552a3de62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"matrixR", "[", "\"\<3pt\>\"", "]"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"1f510c16-c216-428b-a135-8aad2cc82c6d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s12", " ", "s13"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s23"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{"s12", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", "s23", 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{"s12", "+", "s23"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", 
         SuperscriptBox["s12", "2"], " ", "s13", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"s12", "+", "s23"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]]}]},
     {
      FractionBox[
       RowBox[{"s12", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", "s23", 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s12", " ", "s23"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s13", " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", 
         SuperscriptBox["s12", "2"], " ", "s13", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"s12", "+", "s13"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{"s12", "+", "s13"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]]}]},
     {
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", "s12"}]], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13"}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}], "-", 
        RowBox[{"4", " ", "d", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"12", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"4", " ", "d", " ", "s12", " ", "s13", " ", "s23"}]}]]}], 
      FractionBox[
       RowBox[{"d", "-", "5"}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12"}]]},
     {
      FractionBox[
       RowBox[{"s12", "+", "s23"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", 
         SuperscriptBox["s12", "2"], " ", "s13", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]]}], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13"}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", "s13"}], "+", 
        RowBox[{"d", " ", "s12", " ", "s23"}], "+", 
        RowBox[{"d", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "3"], " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"s13", "+", "s23"}], ")"}]}]}], "-", 
        RowBox[{"2", " ", "s12"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "3"], " ", "s13", " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s23"}], ")"}]}], "+", 
        RowBox[{"2", " ", "s13"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13"}]]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", 
         SuperscriptBox["s12", "2"], " ", "s13", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"s12", "+", "s13"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}], "-", 
        RowBox[{"4", " ", "d", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"s13", "+", "s23"}], ")"}]}]}], "-", 
        RowBox[{"2", " ", "s12"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "3"], " ", "s13", " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s13"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}], "-", 
        RowBox[{"2", " ", "s12", " ", "s23"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "3"], " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s12"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s13"}], "-", 
        RowBox[{"2", " ", "s23"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}], "-", 
        RowBox[{"4", " ", "d", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}]}]]},
     {
      FractionBox[
       RowBox[{"s12", "+", "s23"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{"s12", "+", "s13"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s13", "+", "s23"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"12", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"4", " ", "d", " ", "s12", " ", "s13", " ", "s23"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s23"}], ")"}]}], "+", 
        RowBox[{"2", " ", "s13"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s13", "2"], " ", "s23", " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s12"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s13"}], "-", 
        RowBox[{"2", " ", "s23"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13", " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s13"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s23"}], ")"}]}], "-", 
        RowBox[{"2", " ", "s13", " ", "s23"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["s13", "2"], " ", 
        SuperscriptBox["s23", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s12", "+", "s13", "+", "s23"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"12", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"4", " ", "d", " ", "s12", " ", "s13", " ", "s23"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s13", " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], " ", "s12", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s13", "+", "s23"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"d", "-", "5"}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", "s12"}]], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}], " ", 
        SuperscriptBox["s12", "2"], " ", "s13"}]], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}], "-", 
        RowBox[{"4", " ", "d", " ", 
         SuperscriptBox["s12", "2"], " ", "s23"}]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"12", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"4", " ", "d", " ", "s12", " ", "s13", " ", "s23"}]}]]}], 
      FractionBox["1", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}], " ", "s12"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.947848682992466*^9, 3.9478488474725237`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"0c2f3d1d-284e-4334-8c7d-78c889924e4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"matrixR", "[", "\"\<4pt\>\"", "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"6fd1c789-00cc-4755-a1c7-0652095460fb"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"d", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"3", " ", "mws", " ", "s23"}], "+", 
         RowBox[{"2", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"18", " ", "d", " ", "mws", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"10", " ", "d", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"10", " ", "d", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"10", " ", "d", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"36", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"20", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"20", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"20", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t24", 
       " ", "t34"}], 
      RowBox[{"4", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"6", " ", "mws", " ", "s12", " ", "s23"}], "+", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"2", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{"s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"6", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t24", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s13", " ", "s23", " ", "t34", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "+", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "s23", " ", "t14", " ", 
          "t34"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "s23", " ", "t14", " ", 
          "t24"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["s23", "2"]}], ")"}], " ", 
          SuperscriptBox["t14", "2"]}], "+", 
         RowBox[{
         "4", " ", "d", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
         "8", " ", "d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
         "8", " ", "d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}], "-", 
         RowBox[{"16", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         
         RowBox[{"4", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"16", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         
         RowBox[{"4", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"20", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         
         RowBox[{"16", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", "s12", " ", "t34"}]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14"}], "+", 
         RowBox[{"8", " ", "d", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"4", " ", "d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"8", " ", "d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"16", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"8", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"16", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], " ", "t34", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "+", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{"s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{"s13", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
       RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["t14", "2"]}], "+", 
       RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["t34", "2"]}], "-", 
       RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
       RowBox[{"6", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
       RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["t14", "2"]}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s23", " ", "t24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"s12", " ", "t34"}]}], "-", 
           RowBox[{"s13", " ", "t24"}], "+", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"18", " ", "d", " ", "mws", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"10", " ", "d", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"10", " ", "d", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"10", " ", "d", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"36", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"20", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"20", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"20", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "mws", " ", "s13"}], "-", 
         RowBox[{"d", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"3", " ", "mws", " ", "s13"}], "+", 
         RowBox[{"2", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t14", 
       " ", "t34"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"4", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s13"}], "-", 
         RowBox[{"d", " ", "s12", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}], "-", 
         RowBox[{"6", " ", "mws", " ", "s12", " ", "s13"}], "+", 
         RowBox[{"2", " ", "s12", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"2", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s13"}], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"6", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"2", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"6", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"6", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", "s13", " ", "s23", " ", "t34", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14"}], "-", 
         RowBox[{"6", " ", "d", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"6", " ", "d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"6", " ", "d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"12", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"12", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"6", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"6", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"2", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], " ", "t34", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "-", 
           RowBox[{"s13", " ", "t24"}], "+", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s13", " ", "t14", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"s12", " ", "t34"}]}], "+", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["s13", "2"], " ", 
        SuperscriptBox["t24", "2"]}], "+", 
       RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
       RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["t34", "2"]}], "-", 
       RowBox[{"6", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
       RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["s13", "2"], " ", 
        SuperscriptBox["t24", "2"]}], "-", 
       RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}]}], 
      RowBox[{"s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t14", 
       " ", "t34"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", "t14", " ", "t34"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t34", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "+", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"8", " ", "s12", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s13", " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"3", " ", "d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"8", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["s13", "2"], " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s23", " ", "t14"}], "-", 
         RowBox[{"s12", " ", "t34"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t24", 
       " ", "t34"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t34", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", "t24", " ", "t34"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "s13", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s12", " ", "t34"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{
         "2", " ", "d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"4", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
        ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SuperscriptBox["s23", "2"], " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["s23", "2"], " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"3", " ", "d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s12", " ", "t34"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["s23", "2"], " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}]},
     {
      RowBox[{"4", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"6", " ", "mws", " ", "s12", " ", "s23"}], "+", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"2", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{"4", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s13"}], "-", 
         RowBox[{"d", " ", "s12", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}], "-", 
         RowBox[{"6", " ", "mws", " ", "s12", " ", "s13"}], "+", 
         RowBox[{"2", " ", "s12", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"2", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "s13", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "s12", " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "mws", " ", "s12"}], "-", 
         RowBox[{"d", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"3", " ", "mws", " ", "s12"}], "+", 
         RowBox[{"2", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s12"}], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", "s13", " ", "s23", 
         " ", "t24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "-", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{"s12", " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"4", " ", "mws", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"4", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"4", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", "s23", " ", "t24", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", 
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "+", 
         RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
       RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
       RowBox[{
        SuperscriptBox["s13", "2"], " ", 
        SuperscriptBox["t24", "2"]}], "+", 
       RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
       RowBox[{
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["t14", "2"]}]}], 
      RowBox[{"s12", " ", "s13", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s12"}], " ", "s13", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"3", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s12"}], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"s12", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}]},
     {
      RowBox[{"s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"6", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s13"}], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"6", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"2", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s12", " ", "t34"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s12"}], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"2", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"5", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"5", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s13", " ", "s23", " ", "t24", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"6", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"6", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "+", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", "s13", " ", "s23", 
         " ", "t24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "-", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}]}], "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "+", 
         RowBox[{"5", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s13", " ", "s23", " ", "t24", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}]},
     {
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s13", " ", "s23", " ", "t34", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "+", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", "s13", " ", "s23", " ", "t34", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"s12", " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"4", " ", "mws", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"4", " ", "s12", " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"4", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t34", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       SuperscriptBox["t34", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SuperscriptBox["s13", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "s23", " ", "t14", " ", 
          "t34"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "s23", " ", "t14", " ", 
          "t24"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["s23", "2"]}], ")"}], " ", 
          SuperscriptBox["t14", "2"]}], "+", 
         RowBox[{
         "4", " ", "d", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
         "8", " ", "d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
         "8", " ", "d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"8", " ", "d", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}], "-", 
         RowBox[{"16", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         
         RowBox[{"4", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"16", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         
         RowBox[{"4", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"20", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         
         RowBox[{"16", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14"}], "-", 
         RowBox[{"6", " ", "d", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"6", " ", "d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"6", " ", "d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"12", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"12", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"8", " ", "s12", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{
         "2", " ", "d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"4", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
        ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"5", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"5", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", "s12", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14"}], "-", 
         RowBox[{"4", " ", "d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"12", " ", "s13", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"6", " ", "d", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"10", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "s23", " ", "t14", " ", 
          "t34"}], "+", 
         RowBox[{
         "2", " ", "d", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
         "5", " ", "d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}], "-", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"6", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"8", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s23", " ", "t14"}]}], "+", 
         RowBox[{"2", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"2", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"5", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"5", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}], " ", 
       SuperscriptBox["s23", "2"], " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", "s23", " ", "t24", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"6", " ", "d", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"10", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], "2"], " ", "s12", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"5", " ", "d", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "+", 
         RowBox[{"4", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s13", " ", "t24"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", "s12", " ", "t34"}]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s13", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s23", " ", "t14"}], "+", 
         RowBox[{"8", " ", "d", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"4", " ", "d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"8", " ", "d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"16", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"8", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"16", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"6", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"6", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"2", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s13", " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"3", " ", "d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"8", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["s23", "2"], " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"3", " ", "d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"4", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", 
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "+", 
         RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}]}], "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "+", 
         RowBox[{"5", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "s23", " ", "t14", " ", 
          "t34"}], "+", 
         RowBox[{
         "2", " ", "d", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
         "5", " ", "d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}], "-", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"6", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"8", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "d", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"5", " ", "d", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "+", 
         RowBox[{"4", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox["s23", "2"], " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", "s12", " ", "t34"}], "-", 
         RowBox[{"6", " ", "d", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"2", " ", "d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"2", " ", "d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"12", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"8", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"5", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s23", " ", "t14", " ", "t24"}]}], ")"}]}]},
     {
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], " ", "t34", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "+", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], " ", "t34", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", " ", "t34"}], "-", 
           RowBox[{"s13", " ", "t24"}], "+", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
       RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
       RowBox[{
        SuperscriptBox["s13", "2"], " ", 
        SuperscriptBox["t24", "2"]}], "+", 
       RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
       RowBox[{
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["t14", "2"]}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       SuperscriptBox["t34", "2"]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "-", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "+", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", "t34", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", 
       SuperscriptBox["t34", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13"}], "-", 
         RowBox[{"4", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"3", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}]},
     {
      RowBox[{"s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", "t14", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s13"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "s23", " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s13", " ", "t14", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"s12", " ", "t34"}]}], "+", 
           RowBox[{"s13", " ", "t24"}], "-", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["s13", "2"], " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{"s12", " ", "s13", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SuperscriptBox["s13", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s23", " ", "t14"}]}], "+", 
         RowBox[{"2", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"2", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}]}], 
         "-", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13"}], "-", 
         RowBox[{"4", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", 
       SuperscriptBox["s13", "2"], " ", 
       SuperscriptBox["t14", "2"]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13"}], "-", 
         RowBox[{"s12", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"3", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"s23", " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s23", " ", "t14"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"3", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}]},
     {
      RowBox[{"s13", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["s13", "2"], " ", 
        SuperscriptBox["t24", "2"]}], "+", 
       RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
       RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["t34", "2"]}], "-", 
       RowBox[{"6", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
       RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["s13", "2"], " ", 
        SuperscriptBox["t24", "2"]}], "-", 
       RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s23", " ", "t14"}], "-", 
         RowBox[{"s12", " ", "t34"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", "s12", " ", "t34"}]}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s12"}], " ", "s13", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"3", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s13", " ", "s23", " ", "t24", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s12", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s13", " ", "t24"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"3", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13"}], "-", 
         RowBox[{"s12", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"3", " ", "s13", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"s23", " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s13", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"2", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"2", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}]}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s13", " ", "t24"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
       RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "-", 
       RowBox[{"d", " ", 
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["t14", "2"]}], "+", 
       RowBox[{"4", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s12", "2"], " ", 
        SuperscriptBox["t34", "2"]}], "-", 
       RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
       RowBox[{"6", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
       RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["s23", "2"], " ", 
        SuperscriptBox["t14", "2"]}]}], 
      RowBox[{"s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", "t24"}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"4", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s13", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s12", " ", "t34"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "s12"}], " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", "s23", " ", 
       "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s13", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["s12", "2"], " ", 
           SuperscriptBox["t34", "2"]}]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"3", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"5", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"5", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"4", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s13", " ", "s23"}], "+", 
         RowBox[{"s12", " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s23", " ", "t14"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"3", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}]}], 
        ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s23", " ", "t14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14"}], "+", 
         RowBox[{"2", " ", "s12", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}]},
     {
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "4"}], ")"}], " ", "s23", " ", "t24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"s12", " ", "t34"}]}], "-", 
           RowBox[{"s13", " ", "t24"}], "+", 
           RowBox[{"s23", " ", "t14"}]}], ")"}]}], ")"}]}], 
      RowBox[{"s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"d", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"4", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"4", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"4", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["s23", "2"], " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s12", " ", "t34"}]}], "-", 
         RowBox[{"s13", " ", "t24"}], "+", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{"s12", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s12", " ", "t34"}], "-", 
         RowBox[{"s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "-", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s13", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"2", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"2", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SuperscriptBox["s23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"5", " ", "s12", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "+", 
         RowBox[{"s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s23"}], "-", 
         RowBox[{"4", " ", "t24", " ", "t34"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s13", " ", "s23"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["t34", "2"]}], "-", 
         RowBox[{"2", " ", "s12", " ", "s13", " ", "t24", " ", "t34"}], "-", 
         RowBox[{"2", " ", "s12", " ", "s23", " ", "t14", " ", "t34"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"4", " ", "s13", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{
          SuperscriptBox["s23", "2"], " ", 
          SuperscriptBox["t14", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "s12", " ", "s23", " ", "t24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"d", " ", "s13", " ", "t24"}]}], "+", 
         RowBox[{"s12", " ", "t34"}], "+", 
         RowBox[{"3", " ", "s13", " ", "t24"}], "-", 
         RowBox[{"s23", " ", "t14"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "s12", " ", "s23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", "s23", " ", "t14", " ", "t24"}], "+", 
         RowBox[{"2", " ", "mws", " ", "s12", " ", "s23"}], "-", 
         RowBox[{"s12", " ", "t24", " ", "t34"}], "+", 
         RowBox[{"s13", " ", 
          SuperscriptBox["t24", "2"]}], "-", 
         RowBox[{"3", " ", "s23", " ", "t14", " ", "t24"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], " ", "s12", " ", 
       SuperscriptBox["s23", "2"], " ", 
       SuperscriptBox["t24", "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.947848775569824*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"15fa8905-ff42-4a7d-a41f-71e0629bb078"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double real gg", "Chapter",
 CellChangeTimes->{
  3.9473229439474297`*^9},ExpressionUUID->"d3e355ab-cfce-4106-9a2e-\
98b1b49f0dca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "defineRatios", ",", "helconfig", ",", "helicityAmpLO", ",", 
    "helicityAmpNLO", ",", "phasePoint", ",", "numSPs", ",", "numSij", ",", 
    "numRatios", ",", "numericInput", ",", "head", ",", "content", ",", 
    "table"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.947325188915666*^9, 3.947325189075787*^9}, {
  3.947327930182562*^9, 3.947327930894065*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"08f547d2-ca4c-49c0-9a57-3c01b1534f9f"],

Cell[CellGroupData[{

Cell["conventions", "Section",
 CellChangeTimes->{
  3.947322809123083*^9},ExpressionUUID->"1555bf57-8944-4590-bddc-\
fcde61e51ac8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"head", "=", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"\"\<HEL_CONFIG\>\"", ",", "\"\<HEL_AMP_LO\>\""}], "}"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.94732236506894*^9, 3.9473223681705236`*^9}, {
  3.947324128028212*^9, 3.9473241282116947`*^9}, {3.94732457145893*^9, 
  3.947324571627803*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"361f2456-ce85-4ccd-b4c6-d459c2a8b995"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9473223706844997`*^9, 3.947324566471653*^9, 
  3.9473251926091547`*^9, 3.9473267354440804`*^9, 3.947327956298648*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"fec4f34d-261a-4bc5-97be-8616e06dbb57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "}"}], "->", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", "\"\<g(p3)\>\"", ",", " ", "\"\<g(p4)\>\"", ",", 
     " ", "\"\<\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p5)\>\"", ",", 
     " ", "\"\<H(p6)\>\""}], "}"}], "->", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", ",", "\"\<g(p3)\>\"", ",", " ", "\"\<g(p4)\>\"", 
     ",", " ", "\"\<\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p7)\>\"", 
     ",", " ", "\"\<\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p8)\>\"", 
     ",", " ", "\"\<H(p6)\>\""}], "}"}]}]}]], "Code",
 CellChangeTimes->{{3.947325329704183*^9, 3.947325341348366*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b4bd0748-6e78-4c03-84bb-acbe5c8b03d5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"{", "}"}], "\[Rule]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", ",", "\<\"g(p3)\"\>", ",", "\<\"g(p4)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p5)\"\>", 
      ",", "\<\"H(p6)\"\>"}], "}"}], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", ",", "Null", ",", "\<\"g(p3)\"\>", 
      ",", "\<\"g(p4)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p7)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p8)\"\>", 
      ",", "\<\"H(p6)\"\>"}], "}"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.947326739040986*^9, 3.947327957100198*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"515679d6-4de9-419c-9f72-9cdcda0896a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\"\<The amplitude: A = 4\!\(\*SubscriptBox[\(\[Pi]\[Alpha]\), \
\(S\)]\)*(\\*SubscriptBox[A, 0])\>\""], "Input",
 CellChangeTimes->{{3.947326397909185*^9, 3.947326436799158*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"752c833c-9c4a-48eb-8f38-42415831c9fe"],

Cell[BoxData[
 FormBox["\<\"The amplitude: A = 4\\!\\(\\*SubscriptBox[\\(\[Pi]\[Alpha]\\), \
\\(S\\)]\\)*(\\*SubscriptBox[A, 0])\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.947326437558702*^9, 3.947327958233288*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7834c711-7538-4a59-9696-6f84f1aa457e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["helicity amplitudes", "Section",
 CellChangeTimes->{
  3.947322700067666*^9},ExpressionUUID->"ef9dfdae-7651-4c1e-96f4-\
567cc56bfe1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"helconfig", "=", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", "\n", "\n", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], 
      "}"}]}], "\n", "}"}]}], ";"}]], "Code",
 CellLabel->"In[34]:=",ExpressionUUID->"07403f7c-b295-419a-97a2-ca19104f113c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<./HelicityAmp_RR_gg.m\>\"", "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.947327028829174*^9, 3.9473270309802*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5065a1c6-7ca0-47c0-b970-5b493c5b4ae1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["a phase point", "Section",
 CellChangeTimes->{
  3.94732271572311*^9},ExpressionUUID->"f62737fa-2e6e-40ba-ad28-5e8af998137c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phasePoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"500", ",", "0", ",", "0", ",", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"500", ",", "0", ",", "0", ",", 
       RowBox[{"-", "500"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"80.6719222215695452860018`23.90672240527909", ",", 
       RowBox[{"-", "14.2123398046186615317765`23.15266558254278"}], ",", 
       "35.1572425971869293448435`23.546014805770728", ",", 
       RowBox[{"-", "71.2034881530642422831079`23.85250126959923"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"261.686248969161226796132`23.41778090202957", ",", 
       RowBox[{"-", "77.6563670687956033589217`23.890177069459064"}], ",", 
       RowBox[{"-", "245.884895955304756398618`23.390731852021645"}], ",", 
       "44.6071686422175304187476`23.649404658074953"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"119.131475888461537238072`23.076026522176765", ",", 
       RowBox[{"-", "84.4974438528681588422842`23.92684357122916"}], ",", 
       RowBox[{"-", "77.7051285918807081998239`23.890449683481087"}], ",", 
       "31.8497020427784640617119`23.503105373821057"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "386.880078537797373883222`23.587576367343747", ",", 
       "216.870257093379535717759`23.336199994310412", ",", 
       "310.859008960280220890127`23.492563458112542", ",", 
       RowBox[{"-", "77.5252430237801490875427`23.88944313632467"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947323532410906*^9, 3.947323544684496*^9}, {
  3.947327176720118*^9, 3.9473271925357227`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"46015ddd-73b5-44a0-bc5e-d034160ff093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSPs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", "1000.`20."}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "361.30645953376000534262857399880886077881`20.11764699168839", "+", 
       RowBox[{
       "146.05838789269475341825454961508512496948`19.72429776846043", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "444.28640087779092482378473505377769470215`20.129869031501993"}],
        "+", 
       RowBox[{
       "140.31633661837966542407230008393526077271`19.629314248939426", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "199.9807896006841758662631036713719367981`19.981041494676727"}], 
       "+", 
       RowBox[{
       "217.46139343885835160108399577438831329346`20.01743538242479", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "558.90115059515903794817859306931495666504`20.064401407709315", "-", 
       RowBox[{
       "389.91643389960484000766882672905921936035`19.90803794390718", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{"97.30587890001972084519366035237908363342`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{"553.4378172942094806785462424159049987793`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j5"}], "]"}], "->", 
      RowBox[{"388.56296520800844973564380779862403869629`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j6"}], "]"}], "->", 
      RowBox[{"556.19675971190019936329917982220649719238`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "67.18063093416151332348817959427833557129`19.575840256448874"}], 
       "+", 
       RowBox[{
       "243.19233705940271761392068583518266677856`20.134546064486834", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "35.59260827769585944224672857671976089478`19.48765568101322"}], 
       "+", 
       RowBox[{
       "159.84961576045961351155710872262716293335`20.140007462787665", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "119.17836337282314218555256957188248634338`19.950456420040812"}],
        "+", 
       RowBox[{
       "146.57311437876188620066386647522449493408`20.04031331871595", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j4", ",", "j5"}], "]"}], "->", 
      RowBox[{
      "65.82962710699641206701926421374082565308`20.0127689160988", "-", 
       RowBox[{
       "61.95630962929319451859555556438863277435`19.986433062573397", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j4", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "293.83799186632620603631949052214622497559`19.819801379047686"}],
        "-", 
       RowBox[{
       "556.4276894208967405575094744563102722168`20.097102165318713", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j5", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "272.45840813249060374801047146320343017578`19.955686303157908"}],
        "-", 
       RowBox[{
       "328.39695551395050188148161396384239196777`20.036785210508565", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", 
      RowBox[{"-", "1000.`20."}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "361.30645953376000534262857399880886077881`20.11764699168839", "-", 
       RowBox[{
       "146.05838789269475341825454961508512496948`19.72429776846044", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "444.28640087779092482378473505377769470215`20.129869031501993"}],
        "-", 
       RowBox[{
       "140.31633661837966542407230008393526077271`19.629314248939426", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "199.9807896006841758662631036713719367981`19.981041494676727"}], 
       "-", 
       RowBox[{
       "217.46139343885835160108399577438831329346`20.01743538242479", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "558.90115059515903794817859306931495666504`20.064401407709315", "+", 
       RowBox[{
       "389.91643389960484000766882672905921936035`19.908037943907182", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "97.30587890001972084519366035237908363342`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "553.4378172942094806785462424159049987793`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "388.56296520800844973564380779862403869629`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "556.19675971190019936329917982220649719238`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
      "67.18063093416151332348817959427833557129`19.575840256448874", "+", 
       RowBox[{
       "243.19233705940271761392068583518266677856`20.134546064486834", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j5"}], "]"}], "->", 
      RowBox[{
      "35.59260827769585944224672857671976089478`19.487655681013212", "+", 
       RowBox[{
       "159.84961576045961351155710872262716293335`20.140007462787665", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "119.17836337282314218555256957188248634338`19.950456420040812", "+", 
       RowBox[{
       "146.57311437876188620066386647522449493408`20.04031331871595", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j4", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "65.82962710699641206701926421374082565308`20.0127689160988"}], 
       "-", 
       RowBox[{
       "61.95630962929319451859555556438863277435`19.986433062573397", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j4", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "293.83799186632620603631949052214622497559`19.819801379047686", "-", 
       RowBox[{
       "556.4276894208967405575094744563102722168`20.097102165318713", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j5", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "272.45840813249060374801047146320343017578`19.955686303157904", "-", 
       RowBox[{
       "328.39695551395050188148161396384239196777`20.036785210508565", "*", 
        "I"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947323581877989*^9, 3.947323585900988*^9}, 
   3.947327216178282*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"01158856-e573-4f40-91b5-8fa150b2bb6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSij", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", "1.`23.397940008672034*^6"}], ",", 
     RowBox[{"s13", "->", 
      RowBox[{
      "-", "151875.41037463378756910970000000000000000162`23.479271697693022"}\
]}], ",", 
     RowBox[{"s14", "->", 
      RowBox[{
      "-", "217079.08032694369637738440000000000000000042`23.10296537174177"}]\
}], ",", 
     RowBox[{"s17", "->", 
      RowBox[{
      "-", "87281.77384568307317636009999999999999999982`22.79418721139553"}]}\
], ",", 
     RowBox[{"s18", "->", 
      RowBox[{
      "-", "464405.32156157752297076470000000000000000134`23.359655673107614"}\
]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{
      "-", "9468.43406850530300289389999999999999999949`22.274062392664764"}]}\
], ",", 
     RowBox[{"s24", "->", 
      RowBox[{
      "-", "306293.41761137875721487960000000000000000074`23.25248506246966"}]\
}], ",", 
     RowBox[{"s27", "->", 
      RowBox[{
      "-", "150981.17793124000129978389999999999999999957`23.032186456813733"}\
]}], ",", 
     RowBox[{"s28", "->", 
      RowBox[{
      "-", "309354.83551401722479567930000000000000000077`23.183215394337363"}\
]}], ",", 
     RowBox[{
     "s34", "->", 
      "63655.74997712625539943201614093596783405687`23.230144173950787"}], 
     ",", 
     RowBox[{
     "s37", "->", 
      "26818.73342277613399288831110209652688714208`23.03381988644522"}], ",", 
     RowBox[{
     "s38", "->", 
      "35687.16015491438842018980026722583365135386`22.877879878743087"}], 
     ",", 
     RowBox[{
     "s47", "->", 
      "8172.12410792706652825011961919624751195251`21.90632063164144"}], ",", 
     
     RowBox[{
     "s48", "->", 
      "395952.53901831311503256190768091437537930054`23.177071265990776"}], 
     ",", 
     RowBox[{
     "s78", "->", 
      "182078.14455292238583247430218390000201519527`23.094761510259268"}], 
     ",", 
     RowBox[{
     "s1234", "->", 
      "378939.40759566474704936560428567505010375802`22.90695716574006"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9473236213354588`*^9, 3.947323627739133*^9}, 
   3.9473272362414703`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"40bf439a-feb0-4fa4-a91b-b3b039da437f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numericInput", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", "\n", 
     RowBox[{"parameter", ",", "\n", "numSij", ",", "numSPs", ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Tg3g4", "^", "2"}], "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"CA", "^", "2"}]}], ")"}], "*", "CF"}], ")"}], "/", 
          "2"}]}], ",", 
        RowBox[{
         RowBox[{"Tg4g3", "^", "2"}], "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "+", " ", 
              RowBox[{"CA", "^", "2"}]}], ")"}], "*", "CF"}], ")"}], "/", 
          "2"}]}], ",", 
        RowBox[{
         RowBox[{"Tg3g4", "*", "Tg4g3"}], "->", 
         RowBox[{
          RowBox[{"-", "CF"}], "/", "2"}]}], ",", 
        RowBox[{"cacf", "->", 
         RowBox[{"CA", "*", "CF"}]}], ",", 
        RowBox[{"cfnf", "->", 
         RowBox[{"CF", "*", "NF"}]}], ",", 
        RowBox[{"cf2", "->", 
         RowBox[{"CF", "^", "2"}]}], ",", 
        RowBox[{"beta0", "->", 
         RowBox[{
          RowBox[{
           RowBox[{"11", "/", "6"}], "N"}], "-", 
          RowBox[{"NF", "/", "3"}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"prop", "[", "W", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s78", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"prop", "[", "Wx", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s1234", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{"gw", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "Gf", "]"}], "mw", "*", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "4"}], ")"}]}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smeftA2", "->", 
         RowBox[{"2", "smeftA"}]}], ",", 
        RowBox[{"smeftB2", "->", 
         RowBox[{"2", "smeftB"}]}], ",", 
        RowBox[{"smeftA", "->", "CdW"}], ",", 
        RowBox[{"smeftB", "->", "CuW"}], ",", 
        RowBox[{"smeftC", "->", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiq3"}]}], ",", 
        RowBox[{"smeftD", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiud"}]}], ",", 
        RowBox[{"CSM", "->", 
         RowBox[{
          RowBox[{"gw", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "mw"}], ")"}]}]}]}], "}"}], ",", 
      "\n", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"CdW", ",", "CuW", ",", "Cphiq3", ",", "Cphiud"}], "}"}], "->", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}]}]}]}], "]"}]}], "\n", "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.947322763739038*^9, 3.9473227637410917`*^9}, {
  3.947323956488903*^9, 3.947323972349289*^9}, {3.947324065479185*^9, 
  3.947324069269923*^9}, {3.947327275434765*^9, 3.947327312000348*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"ba3dcadf-7f5b-4e58-85d5-f9aebb2fde62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"content", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "\n", 
      RowBox[{
       RowBox[{"#", "//", "StringJoin"}], ",", "\n", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"helicityAmpLO", "[", 
             RowBox[{"Sequence", "@@", "#"}], "]"}], "/.", "definePrefac"}], "//.",
            "numericInput"}], ",", "16"}], "]"}], "//", "Expand"}]}], "\n", 
      "}"}], "&"}], "/@", "helconfig"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322776106799*^9, 3.9473227865172997`*^9}, {
  3.947324016908555*^9, 3.947324017691992*^9}, {3.947327300639407*^9, 
  3.947327302285809*^9}, {3.9473273550462837`*^9, 3.947327356778036*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"609b4136-c804-4913-a0f0-93de8d30f322"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table", "=", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"head", ",", "content"}], "]"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "//", "TableForm"}]}]], "Input",\

 CellChangeTimes->{{3.94732278407929*^9, 3.947322784080089*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1e3a0ecb-78f8-4cbc-beef-295385c9a7af"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>"},
      {"\<\"-+++\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.382485061928297860205407059391`15.586307409469674*^-8"}], 
           "+", 
           RowBox[{
           "2.726781789042445050503835442155`15.644927608034441*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "2.1337550842505911131938673292`14.290754385538207*^-10", "-", 
           RowBox[{
           "7.608380007410195726513641762`15.84290201229087*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"-++-\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "1.021145614165713377135945364804`14.951456593542067*^-8"}], 
           "-", 
           RowBox[{
           "7.528890199997956094723740202514`15.819099880668931*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8.9952697843470106614352105123`15.63410002962048*^-9", "+", 
           RowBox[{
           "8.29564864062406756924783562983`15.59893618584511*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"-+-+\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3.150606016409426742436335176457`15.798689080851938*^-8", "-", 
           RowBox[{
           "7.03429929118783865350235708765`15.147515825327696*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5.86062787617499205945177555362`15.782566171059448*^-9", "+", 
           RowBox[{
           "1.70008612581251750637361055569`15.24509294772533*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"-+--\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.659998410829038327564372940857`15.445781938732782*^-8"}], 
           "+", 
           RowBox[{
           "5.077172619854959300060996648344`15.726522490888158*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.110596858799150527732721071137`15.751538814921004*^-8", "-", 
           RowBox[{
           "4.67101289895786138662233587581`15.375393440726338*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"+-++\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.382485061928297860205407059391`15.586307409469674*^-8"}], 
           "+", 
           RowBox[{
           "2.726781789042445050503835442155`15.644927608034441*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "2.1337550842505911131938673292`14.290754385538207*^-10", "-", 
           RowBox[{
           "7.608380007410195726513641762`15.84290201229087*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"+-+-\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "1.021145614165713377135945364804`14.951456593542067*^-8"}], 
           "-", 
           RowBox[{
           "7.528890199997956094723740202514`15.819099880668931*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8.9952697843470106614352105123`15.63410002962048*^-9", "+", 
           RowBox[{
           "8.29564864062406756924783562983`15.59893618584511*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"+--+\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3.150606016409426742436335176457`15.798689080851938*^-8", "-", 
           RowBox[{
           "7.03429929118783865350235708765`15.147515825327696*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5.86062787617499205945177555362`15.782566171059448*^-9", "+", 
           RowBox[{
           "1.70008612581251750637361055569`15.24509294772533*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"+---\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.659998410829038327564372940857`15.445781938732782*^-8"}], 
           "+", 
           RowBox[{
           "5.077172619854959300060996648344`15.726522490888158*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.110596858799150527732721071137`15.751538814921004*^-8", "-", 
           RowBox[{
           "4.67101289895786138662233587581`15.375393440726338*^-9", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"--++\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.449274570612171238870780616955`14.688985181780442*^-8"}], 
           "-", 
           RowBox[{
           "1.699483239208144288061214570288`14.688815161402701*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "9.25394921911420353931765918436`14.646251109551637*^-9", "-", 
           RowBox[{
           "1.036934504964166936595327419239`14.711181881445556*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"--+-\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.3213520326533869930423670002786`15.637545881118443*^-7"}], 
           "+", 
           RowBox[{
           "1.7853140202181086451518113141612`15.549521442662849*^-7", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.105452665922621626211783571268`15.315387778553863*^-8", "-", 
           RowBox[{
           "5.409482127665790599592052080605`15.755925032182072*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"---+\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.85299346244051186269346586148`14.401154135629188*^-8", "+", 
           RowBox[{
           "2.275490220837181337377521634556`14.499547140447556*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.11401475880521437200538179246`14.247244638593637*^-9", "+", 
           RowBox[{
           "1.335651508287860608952898754248`15.221845419967574*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"----\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3.0688822374078227720093826495526`15.99890166924288*^-7", "-", 
           RowBox[{
           "3.733276521843439785586243430817`15.131182743742926*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5.47442935121096465610184927417`15.626560026271193*^-8", "+", 
           RowBox[{
           "3.501381459056335119730063252884`15.554741635235878*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"++++\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.449274570612171238870780616955`14.688985181780442*^-8"}], 
           "-", 
           RowBox[{
           "1.699483239208144288061214570288`14.688815161402701*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "9.25394921911420353931765918436`14.646251109551637*^-9", "-", 
           RowBox[{
           "1.036934504964166936595327419239`14.711181881445556*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"+++-\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "-", "2.3213520326533869930423670002786`15.637545881118443*^-7"}], 
           "+", 
           RowBox[{
           "1.7853140202181086451518113141612`15.549521442662849*^-7", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.105452665922621626211783571268`15.315387778553863*^-8", "-", 
           RowBox[{
           "5.409482127665790599592052080605`15.755925032182072*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"++-+\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.85299346244051186269346586148`14.401154135629188*^-8", "+", 
           RowBox[{
           "2.275490220837181337377521634556`14.499547140447556*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1.11401475880521437200538179246`14.247244638593637*^-9", "+", 
           RowBox[{
           "1.335651508287860608952898754248`15.221845419967574*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]},
      {"\<\"++--\"\>", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3.0688822374078227720093826495526`15.99890166924288*^-7", "-", 
           RowBox[{
           "3.733276521843439785586243430817`15.131182743742926*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg3g4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5.47442935121096465610184927417`15.626560026271193*^-8", "+", 
           RowBox[{
           "3.501381459056335119730063252884`15.554741635235878*^-8", " ", 
            "\[ImaginaryI]"}]}], ")"}], " ", "Tg4g3"}]}]}
     },
     AutoDelete->False,
     GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.947324022251193*^9, 3.947324073410193*^9, 
  3.947324588309662*^9, 3.947325010807032*^9, 3.947325165612171*^9, 
  3.947327324337412*^9, 3.9473273589014874`*^9, 3.947327970186681*^9},
 CellLabel->
  "Out[41]//TableForm=",ExpressionUUID->"c7ca7cfc-eb28-45e4-b145-\
4e031c0a14e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double real qq", "Chapter",
 CellChangeTimes->{
  3.947322947419094*^9},ExpressionUUID->"d086e42e-1596-433d-a1b1-\
d52c8b65f35e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "helconfig", ",", "helicityAmpLO", ",", "phasePoint", ",", "numSPs", ",", 
    "numSij", ",", "numericInput", ",", "head", ",", "content", ",", 
    "table"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.947327413140527*^9, 3.947327417429591*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"21e0a158-9cf0-42e4-8079-e5ba0c544ff7"],

Cell[CellGroupData[{

Cell["conventions", "Section",
 CellChangeTimes->{
  3.947322809123083*^9},ExpressionUUID->"2e882bc0-fb2b-46ce-bb6d-\
ff81f978deae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"head", "=", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"\"\<HEL_CONFIG\>\"", ",", "\"\<HEL_AMP_LO\>\""}], "}"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.94732236506894*^9, 3.9473223681705236`*^9}, 
   3.947324575748151*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"41a285fe-f673-4aca-aca3-a399558e4c59"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9473223706844997`*^9, 3.947327421118484*^9, 
  3.9473279794436417`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"cb1da22e-b5d6-47cf-b45e-bde4d32aadb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "}"}], "->", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", "\"\<q(p3)\>\"", ",", " ", 
     "\"\<\\!\\(\\*OverscriptBox[\\(q\\), \\(-\\)]\\)(p4)\>\"", ",", " ", 
     "\"\<\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p5)\>\"", ",", " ", 
     "\"\<H(p6)\>\""}], "}"}], "->", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\>\"", ",", " ", 
     "\"\<d(p2)\>\"", ",", "\"\<q(p3)\>\"", ",", " ", 
     "\"\<\\!\\(\\*OverscriptBox[\\(q\\), \\(-\\)]\\)(p4)\>\"", ",", " ", 
     "\"\<\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p7)\>\"", ",", " ", 
     "\"\<\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p8)\>\"", ",", " ", 
     "\"\<H(p6)\>\""}], "}"}]}]}]], "Code",
 CellChangeTimes->{{3.947325329704183*^9, 3.947325341348366*^9}, {
  3.94732751196733*^9, 3.94732757771268*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"628973d3-7849-4256-9fe4-a4a7a6b297f1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"{", "}"}], "\[Rule]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", ",", "\<\"q(p3)\"\>", 
      ",", "\<\"\\!\\(\\*OverscriptBox[\\(q\\), \\(-\\)]\\)(p4)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(W\\), \\(+\\)]\\)(p5)\"\>", 
      ",", "\<\"H(p6)\"\>"}], "}"}], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(u\\), \\(-\\)]\\)(p1)\"\>", 
      ",", "\<\"d(p2)\"\>", ",", "\<\"q(p3)\"\>", 
      ",", "\<\"\\!\\(\\*OverscriptBox[\\(q\\), \\(-\\)]\\)(p4)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(e\\)]\\)(p7)\"\>", 
      ",", "\<\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(+\\)]\\)(p8)\"\>", 
      ",", "\<\"H(p6)\"\>"}], "}"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.947326739040986*^9, {3.9473275370084543`*^9, 3.947327578458997*^9}, 
   3.947327979462998*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"941c9190-43a6-41ba-b2f9-31b5eb3f0aac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\"\<The amplitude: A = 4\!\(\*SubscriptBox[\(\[Pi]\[Alpha]\), \
\(S\)]\)*(\\*SubscriptBox[A, 0])\>\""], "Input",
 CellChangeTimes->{{3.947326397909185*^9, 3.947326436799158*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f99844f3-41f1-403d-963c-7c8560d6395c"],

Cell[BoxData[
 FormBox["\<\"The amplitude: A = 4\\!\\(\\*SubscriptBox[\\(\[Pi]\[Alpha]\\), \
\\(S\\)]\\)*(\\*SubscriptBox[A, 0])\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.947326437558702*^9, 3.947327583711841*^9, 
  3.947327979482731*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"3e5ac8fa-7e72-433d-8bdd-5ae508535845"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["helicity amplitudes", "Section",
 CellChangeTimes->{
  3.947322700067666*^9},ExpressionUUID->"8886bc6d-0e72-488a-8656-\
1199b344eddb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"helconfig", "=", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", "\n", "\n", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<+\>\"", ",", "\"\<-\>\""}], 
      "}"}]}], "\n", "}"}]}], ";"}]], "Code",
 CellLabel->"In[46]:=",ExpressionUUID->"66a41943-29bb-4e0c-97f1-22536e2f8811"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<./HelicityAmp_RR_qq.m\>\"", "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.947327596196787*^9, 3.94732760372209*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"ebecb57c-1825-4eb5-b584-d1acf5848fad"]
}, Open  ]],

Cell[CellGroupData[{

Cell["a phase point", "Section",
 CellChangeTimes->{
  3.94732271572311*^9},ExpressionUUID->"b41d9788-f5b4-46cf-9c0b-8ae0da1ae865"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phasePoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"500", ",", "0", ",", "0", ",", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"500", ",", "0", ",", "0", ",", 
       RowBox[{"-", "500"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"80.6719222215695452860018`23.90672240527909", ",", 
       RowBox[{"-", "14.2123398046186615317765`23.15266558254278"}], ",", 
       "35.1572425971869293448435`23.546014805770728", ",", 
       RowBox[{"-", "71.2034881530642422831079`23.85250126959923"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"261.686248969161226796132`23.41778090202957", ",", 
       RowBox[{"-", "77.6563670687956033589217`23.890177069459064"}], ",", 
       RowBox[{"-", "245.884895955304756398618`23.390731852021645"}], ",", 
       "44.6071686422175304187476`23.649404658074953"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"119.131475888461537238072`23.076026522176765", ",", 
       RowBox[{"-", "84.4974438528681588422842`23.92684357122916"}], ",", 
       RowBox[{"-", "77.7051285918807081998239`23.890449683481087"}], ",", 
       "31.8497020427784640617119`23.503105373821057"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "386.880078537797373883222`23.587576367343747", ",", 
       "216.870257093379535717759`23.336199994310412", ",", 
       "310.859008960280220890127`23.492563458112542", ",", 
       RowBox[{"-", "77.5252430237801490875427`23.88944313632467"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947323532410906*^9, 3.947323544684496*^9}, {
  3.947327176720118*^9, 3.9473271925357227`*^9}, {3.947327653775942*^9, 
  3.947327678982012*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"f44060e6-c237-46f8-9cce-72d52d966f1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSPs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", "1000.`20."}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "361.30645953376000534262857399880886077881`20.11764699168839", "+", 
       RowBox[{
       "146.05838789269475341825454961508512496948`19.72429776846043", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "444.28640087779092482378473505377769470215`20.129869031501993"}],
        "+", 
       RowBox[{
       "140.31633661837966542407230008393526077271`19.629314248939426", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "199.9807896006841758662631036713719367981`19.981041494676727"}], 
       "+", 
       RowBox[{
       "217.46139343885835160108399577438831329346`20.01743538242479", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j1", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "558.90115059515903794817859306931495666504`20.064401407709315", "-", 
       RowBox[{
       "389.91643389960484000766882672905921936035`19.90803794390718", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{"97.30587890001972084519366035237908363342`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{"553.4378172942094806785462424159049987793`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j5"}], "]"}], "->", 
      RowBox[{"388.56296520800844973564380779862403869629`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j2", ",", "j6"}], "]"}], "->", 
      RowBox[{"556.19675971190019936329917982220649719238`20.", "*", "I"}]}], 
     ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "67.18063093416151332348817959427833557129`19.575840256448874"}], 
       "+", 
       RowBox[{
       "243.19233705940271761392068583518266677856`20.134546064486834", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "35.59260827769585944224672857671976089478`19.48765568101322"}], 
       "+", 
       RowBox[{
       "159.84961576045961351155710872262716293335`20.140007462787665", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j3", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "119.17836337282314218555256957188248634338`19.950456420040812"}],
        "+", 
       RowBox[{
       "146.57311437876188620066386647522449493408`20.04031331871595", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j4", ",", "j5"}], "]"}], "->", 
      RowBox[{
      "65.82962710699641206701926421374082565308`20.0127689160988", "-", 
       RowBox[{
       "61.95630962929319451859555556438863277435`19.986433062573397", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j4", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "293.83799186632620603631949052214622497559`19.819801379047686"}],
        "-", 
       RowBox[{
       "556.4276894208967405575094744563102722168`20.097102165318713", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"za", "[", 
       RowBox[{"j5", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "272.45840813249060374801047146320343017578`19.955686303157908"}],
        "-", 
       RowBox[{
       "328.39695551395050188148161396384239196777`20.036785210508565", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j2"}], "]"}], "->", 
      RowBox[{"-", "1000.`20."}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j3"}], "]"}], "->", 
      RowBox[{
      "361.30645953376000534262857399880886077881`20.11764699168839", "-", 
       RowBox[{
       "146.05838789269475341825454961508512496948`19.72429776846044", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "444.28640087779092482378473505377769470215`20.129869031501993"}],
        "-", 
       RowBox[{
       "140.31633661837966542407230008393526077271`19.629314248939426", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "199.9807896006841758662631036713719367981`19.981041494676727"}], 
       "-", 
       RowBox[{
       "217.46139343885835160108399577438831329346`20.01743538242479", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j1", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "558.90115059515903794817859306931495666504`20.064401407709315", "+", 
       RowBox[{
       "389.91643389960484000766882672905921936035`19.908037943907182", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j3"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "97.30587890001972084519366035237908363342`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j4"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "553.4378172942094806785462424159049987793`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "388.56296520800844973564380779862403869629`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j2", ",", "j6"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", "556.19675971190019936329917982220649719238`20."}], "*", 
       "I"}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j4"}], "]"}], "->", 
      RowBox[{
      "67.18063093416151332348817959427833557129`19.575840256448874", "+", 
       RowBox[{
       "243.19233705940271761392068583518266677856`20.134546064486834", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j5"}], "]"}], "->", 
      RowBox[{
      "35.59260827769585944224672857671976089478`19.487655681013212", "+", 
       RowBox[{
       "159.84961576045961351155710872262716293335`20.140007462787665", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j3", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "119.17836337282314218555256957188248634338`19.950456420040812", "+", 
       RowBox[{
       "146.57311437876188620066386647522449493408`20.04031331871595", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j4", ",", "j5"}], "]"}], "->", 
      RowBox[{
       RowBox[{
       "-", "65.82962710699641206701926421374082565308`20.0127689160988"}], 
       "-", 
       RowBox[{
       "61.95630962929319451859555556438863277435`19.986433062573397", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j4", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "293.83799186632620603631949052214622497559`19.819801379047686", "-", 
       RowBox[{
       "556.4276894208967405575094744563102722168`20.097102165318713", "*", 
        "I"}]}]}], ",", 
     RowBox[{
      RowBox[{"zb", "[", 
       RowBox[{"j5", ",", "j6"}], "]"}], "->", 
      RowBox[{
      "272.45840813249060374801047146320343017578`19.955686303157904", "-", 
       RowBox[{
       "328.39695551395050188148161396384239196777`20.036785210508565", "*", 
        "I"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947323581877989*^9, 3.947323585900988*^9}, 
   3.947327216178282*^9, 3.947327695388843*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"2196f94c-32f1-4e64-b524-f92d049a2619"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numSij", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", "1.`23.397940008672034*^6"}], ",", 
     RowBox[{"s13", "->", 
      RowBox[{
      "-", "151875.41037463378756910970000000000000000162`23.479271697693022"}\
]}], ",", 
     RowBox[{"s14", "->", 
      RowBox[{
      "-", "217079.08032694369637738440000000000000000042`23.10296537174177"}]\
}], ",", 
     RowBox[{"s17", "->", 
      RowBox[{
      "-", "87281.77384568307317636009999999999999999982`22.79418721139553"}]}\
], ",", 
     RowBox[{"s18", "->", 
      RowBox[{
      "-", "464405.32156157752297076470000000000000000134`23.359655673107614"}\
]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{
      "-", "9468.43406850530300289389999999999999999949`22.274062392664764"}]}\
], ",", 
     RowBox[{"s24", "->", 
      RowBox[{
      "-", "306293.41761137875721487960000000000000000074`23.25248506246966"}]\
}], ",", 
     RowBox[{"s27", "->", 
      RowBox[{
      "-", "150981.17793124000129978389999999999999999957`23.032186456813733"}\
]}], ",", 
     RowBox[{"s28", "->", 
      RowBox[{
      "-", "309354.83551401722479567930000000000000000077`23.183215394337363"}\
]}], ",", 
     RowBox[{
     "s34", "->", 
      "63655.74997712625539943201614093596783405687`23.230144173950787"}], 
     ",", 
     RowBox[{
     "s37", "->", 
      "26818.73342277613399288831110209652688714208`23.03381988644522"}], ",", 
     RowBox[{
     "s38", "->", 
      "35687.16015491438842018980026722583365135386`22.877879878743087"}], 
     ",", 
     RowBox[{
     "s47", "->", 
      "8172.12410792706652825011961919624751195251`21.90632063164144"}], ",", 
     
     RowBox[{
     "s48", "->", 
      "395952.53901831311503256190768091437537930054`23.177071265990776"}], 
     ",", 
     RowBox[{
     "s78", "->", 
      "182078.14455292238583247430218390000201519527`23.094761510259268"}], 
     ",", 
     RowBox[{
     "s1234", "->", 
      "378939.40759566474704936560428567505010375802`22.90695716574006"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9473236213354588`*^9, 3.947323627739133*^9}, 
   3.9473272362414703`*^9, 3.947327710763542*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"fb5283a9-a306-4fdc-a68d-655e4902f306"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numericInput", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", "\n", 
     RowBox[{"parameter", ",", "\n", "numSij", ",", "numSPs", ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Tq2q1", "^", "2"}], "*", 
          RowBox[{"Tq3q4", "^", "2"}]}], "->", 
         RowBox[{"CA", "*", 
          RowBox[{"CF", "/", "2"}]}]}], ",", 
        RowBox[{"cacf", "->", 
         RowBox[{"CA", "*", "CF"}]}], ",", 
        RowBox[{"cfnf", "->", 
         RowBox[{"CF", "*", "NF"}]}], ",", 
        RowBox[{"cf2", "->", 
         RowBox[{"CF", "^", "2"}]}], ",", 
        RowBox[{"beta0", "->", 
         RowBox[{
          RowBox[{
           RowBox[{"11", "/", "6"}], "N"}], "-", 
          RowBox[{"NF", "/", "3"}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"prop", "[", "W", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s78", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"prop", "[", "Wx", "]"}], "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"s1234", "-", 
            RowBox[{"mw", "^", "2"}], "+", 
            RowBox[{"I", "*", "mw", "*", "GaW"}]}], ")"}]}]}], ",", 
        RowBox[{"gw", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "Gf", "]"}], "mw", "*", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "4"}], ")"}]}]}]}]}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smeftA2", "->", 
         RowBox[{"2", "smeftA"}]}], ",", 
        RowBox[{"smeftB2", "->", 
         RowBox[{"2", "smeftB"}]}], ",", 
        RowBox[{"smeftA", "->", "CdW"}], ",", 
        RowBox[{"smeftB", "->", "CuW"}], ",", 
        RowBox[{"smeftC", "->", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiq3"}]}], ",", 
        RowBox[{"smeftD", "->", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "mw", "*", "Cphiud"}]}], ",", 
        RowBox[{"CSM", "->", 
         RowBox[{
          RowBox[{"gw", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "mw"}], ")"}]}]}]}], "}"}], ",", 
      "\n", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"CdW", ",", "CuW", ",", "Cphiq3", ",", "Cphiud"}], "}"}], "->", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}]}]}]}], "]"}]}], "\n", "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.947322763739038*^9, 3.9473227637410917`*^9}, {
  3.947323956488903*^9, 3.947323972349289*^9}, {3.947324065479185*^9, 
  3.947324069269923*^9}, {3.947327275434765*^9, 3.947327312000348*^9}, {
  3.947327729312738*^9, 3.947327731047905*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"67788d20-24ee-4c9c-80a6-68edc19fb83f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"content", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "\n", 
      RowBox[{
       RowBox[{"#", "//", "StringJoin"}], ",", "\n", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"helicityAmpLO", "[", 
             RowBox[{"Sequence", "@@", "#"}], "]"}], "/.", "definePrefac"}], "//.",
            "numericInput"}], ",", "16"}], "]"}], "//", "Expand"}]}], "\n", 
      "}"}], "&"}], "/@", "helconfig"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947322776106799*^9, 3.9473227865172997`*^9}, {
  3.947324016908555*^9, 3.947324017691992*^9}, {3.947327300639407*^9, 
  3.947327302285809*^9}, {3.9473273550462837`*^9, 3.947327356778036*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"6119305a-8ef2-4ca1-ac5c-273ed74aa889"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"table", "=", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"head", ",", "content"}], "]"}], ",", 
     RowBox[{"Frame", "->", "All"}]}], "]"}], "//", "TableForm"}]}]], "Input",\

 CellChangeTimes->{{3.94732278407929*^9, 3.947322784080089*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"85558580-288b-4e12-93c7-92852e1fd500"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {"\<\"HEL_CONFIG\"\>", "\<\"HEL_AMP_LO\"\>"},
      {"\<\"-+-+\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "4.70706689906689333147558188301`16.125461724431542*^-9"}], 
          "+", 
          RowBox[{
          "1.6460859692284965908546563333`15.669163866810074*^-9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]},
      {"\<\"-++-\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.40684146378343268072129757288`15.290511126830701*^-9", "+", 
          RowBox[{
          "1.009419108756916677492262730126`16.146337488917897*^-8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]},
      {"\<\"+--+\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "4.70706689906689333147558188301`16.125461724431542*^-9"}], 
          "+", 
          RowBox[{
          "1.6460859692284965908546563333`15.669163866810074*^-9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]},
      {"\<\"+-+-\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.40684146378343268072129757288`15.290511126830701*^-9", "+", 
          RowBox[{
          "1.009419108756916677492262730126`16.146337488917897*^-8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]},
      {"\<\"---+\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "6.69282113976282350076231399821`15.869214236553272*^-9"}], 
          "-", 
          RowBox[{
          "1.09004566948177845953869350413`16.081049711457123*^-8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]},
      {"\<\"--+-\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.421764825201014512742471148157`16.037989752318012*^-8", "-", 
          RowBox[{
          "2.819582400639135655749535744243`15.953924385864767*^-8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]},
      {"\<\"++-+\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "-", "6.69282113976282350076231399821`15.869214236553272*^-9"}], 
          "-", 
          RowBox[{
          "1.09004566948177845953869350413`16.081049711457123*^-8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]},
      {"\<\"+++-\"\>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.421764825201014512742471148157`16.037989752318012*^-8", "-", 
          RowBox[{
          "2.819582400639135655749535744243`15.953924385864767*^-8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", "Tq2q1", " ", "Tq3q4"}]}
     },
     AutoDelete->False,
     GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.947324022251193*^9, 3.947324073410193*^9, 
  3.947324588309662*^9, 3.947325010807032*^9, 3.947325165612171*^9, 
  3.947327324337412*^9, 3.9473273589014874`*^9, 3.947327737601778*^9, 
  3.947327805050901*^9, 3.9473279795547543`*^9},
 CellLabel->
  "Out[53]//TableForm=",ExpressionUUID->"66cc8bdc-f77d-405a-b54e-\
820cfadf42dc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1120},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5a3429a2-ac5b-479c-bbcf-e86ad4bcad53"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 131, 3, 74, "Chapter",ExpressionUUID->"d67d2e5e-820b-4239-8f0e-1a294e51d802"],
Cell[CellGroupData[{
Cell[736, 29, 745, 20, 30, "Input",ExpressionUUID->"c7542371-d03c-4e55-bebf-5205c675a1fb"],
Cell[1484, 51, 614, 17, 61, "Output",ExpressionUUID->"72f87723-de8c-4d2d-a1fc-da38e48acc00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2135, 73, 670, 17, 30, "Input",ExpressionUUID->"6e04409a-924d-49fd-a9df-aa7b545e81bc"],
Cell[2808, 92, 666, 16, 52, "Output",ExpressionUUID->"99a11f97-6e1f-43ba-8733-834d4f58f6d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3511, 113, 177, 3, 72, "Section",ExpressionUUID->"2d123921-45c0-4372-9c37-2fb7203ab43e"],
Cell[3691, 118, 341, 9, 87, "Text",ExpressionUUID->"2079e8a4-c94d-49cf-b53a-39dbe6ec5c18"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4081, 133, 135, 3, 74, "Chapter",ExpressionUUID->"f7b09c58-8f02-4440-9dfa-c35b3f88ceac"],
Cell[CellGroupData[{
Cell[4241, 140, 132, 3, 72, "Section",ExpressionUUID->"d16e55f1-1c3c-4110-a005-fea81c165bdf"],
Cell[CellGroupData[{
Cell[4398, 147, 375, 9, 30, "Input",ExpressionUUID->"1397407c-2dfa-4b17-a23e-4d3d1894716b"],
Cell[4776, 158, 660, 15, 34, "Output",ExpressionUUID->"14bf8f9e-4344-4604-9ff2-889000b877f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5473, 178, 786, 18, 53, "Input",ExpressionUUID->"9089a623-b56a-4ba4-990d-ab8155e20891"],
Cell[6262, 198, 800, 17, 39, "Output",ExpressionUUID->"52e85b30-550f-4cc6-96e8-52bca9c52efa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7099, 220, 556, 8, 30, "Input",ExpressionUUID->"c9db8754-e52f-4fa9-a411-6a805171a85a"],
Cell[7658, 230, 513, 8, 34, "Output",ExpressionUUID->"e90cb271-8742-4fec-8e1a-adf9a1449f0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8208, 243, 481, 14, 30, "Input",ExpressionUUID->"7dde605d-db2f-4666-80af-89ffb68f7668"],
Cell[8692, 259, 424, 12, 52, "Output",ExpressionUUID->"16270789-4181-467e-a20d-e48934b3e517"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9165, 277, 140, 3, 72, "Section",ExpressionUUID->"4b37660c-299a-4737-9ec3-c7abe0b4b77f"],
Cell[9308, 282, 643, 16, 30, "Input",ExpressionUUID->"1a578e65-5066-493e-8078-7ccfa4043970"],
Cell[9954, 300, 244, 4, 30, "Input",ExpressionUUID->"e668a86d-b55a-43cc-a7df-1ec069167bb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10235, 309, 131, 2, 72, "Section",ExpressionUUID->"099c6f33-a919-410a-8b74-9374ee805aed"],
Cell[10369, 313, 876, 23, 30, "Input",ExpressionUUID->"371e5f44-652e-4f62-867a-1d7df5e20d55"],
Cell[11248, 338, 3252, 94, 144, "Input",ExpressionUUID->"9b1541bb-4ca4-4887-a63c-da94bddcb2e2"],
Cell[14503, 434, 651, 16, 30, "Input",ExpressionUUID->"9e6d79fa-7a49-4a51-b77c-86faea1ee8b7"],
Cell[15157, 452, 261, 5, 30, "Input",ExpressionUUID->"df55228a-d73a-4780-a162-7f8ef3892cc2"],
Cell[15421, 459, 2930, 80, 185, "Input",ExpressionUUID->"443f69da-af9f-4498-8b1e-6f3cb133a7b3"],
Cell[18354, 541, 1571, 41, 141, "Input",ExpressionUUID->"498797af-b5b4-4095-b675-68a5ed32a91b"],
Cell[CellGroupData[{
Cell[19950, 586, 391, 10, 30, "Input",ExpressionUUID->"c50ea965-935b-4bd2-bae2-0e0b2501bc6e"],
Cell[20344, 598, 15839, 406, 601, "Output",ExpressionUUID->"01ca8796-8a4f-486e-89fe-0bcd02b70237"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[36244, 1011, 133, 3, 63, "Chapter",ExpressionUUID->"420c11fb-872e-424e-9f31-65b3acafb579"],
Cell[36380, 1016, 583, 11, 30, "Input",ExpressionUUID->"b96cd0b7-d7ac-4555-912a-8ce31ed6a105"],
Cell[CellGroupData[{
Cell[36988, 1031, 132, 3, 72, "Section",ExpressionUUID->"efd990ab-b78c-45aa-ae1a-ab42e23a0356"],
Cell[CellGroupData[{
Cell[37145, 1038, 392, 9, 30, "Input",ExpressionUUID->"19cbf428-83fc-47a8-964c-0338f4d3c050"],
Cell[37540, 1049, 708, 15, 34, "Output",ExpressionUUID->"e3a469ab-371d-44b3-a367-9d05deb274ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38285, 1069, 839, 18, 53, "Input",ExpressionUUID->"08a0f76b-1f74-445c-9dd1-c35cf5012727"],
Cell[39127, 1089, 893, 18, 39, "Output",ExpressionUUID->"bdcaa0ae-6c40-4382-8f78-c1fc54489e73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40057, 1112, 524, 7, 34, "Input",ExpressionUUID->"0c8008b7-4ee8-4be9-b309-644c50487478"],
Cell[40584, 1121, 591, 9, 38, "Output",ExpressionUUID->"cd0dc8c3-30b3-458c-acec-5a0c0fbac29d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41212, 1135, 1183, 34, 53, "Input",ExpressionUUID->"7b69be5d-a3b8-4aab-9da8-534100449439"],
Cell[42398, 1171, 1164, 31, 52, "Output",ExpressionUUID->"bcd74c15-7233-40eb-b4b1-6bb9d5cbbad4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43611, 1208, 140, 3, 72, "Section",ExpressionUUID->"177b7ff6-5396-4b78-8aad-5923530155bb"],
Cell[43754, 1213, 1240, 31, 73, "Code",ExpressionUUID->"c0bc1257-d6ae-43dd-8ec4-7e8fd18c0172"],
Cell[44997, 1246, 246, 4, 30, "Input",ExpressionUUID->"251e9a37-d5af-4e92-8f4f-0fae97cf621e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45280, 1255, 131, 2, 72, "Section",ExpressionUUID->"788dccc1-c3ea-48b2-9b91-64531f57d3f4"],
Cell[45414, 1259, 1039, 25, 53, "Input",ExpressionUUID->"54d67437-dd14-4249-a867-d91334f66dcf"],
Cell[46456, 1286, 5590, 163, 320, "Input",ExpressionUUID->"e5002b04-ff8d-4f89-937a-247fb0c34b72"],
Cell[52049, 1451, 1569, 45, 100, "Input",ExpressionUUID->"2662e0c0-04e2-4ccf-939c-8a6a44308c70"],
Cell[CellGroupData[{
Cell[53643, 1500, 176, 3, 30, "Input",ExpressionUUID->"ad31c447-7e09-4778-aed5-4b8968399c8e"],
Cell[53822, 1505, 1620, 46, 57, "Output",ExpressionUUID->"5ddf284e-2a48-47b7-99b4-9917b413bbc3"]
}, Open  ]],
Cell[55457, 1554, 3086, 83, 185, "Input",ExpressionUUID->"3ca8d630-c19f-4f99-969b-aa60a65c7bb4"],
Cell[58546, 1639, 1158, 30, 119, "Input",ExpressionUUID->"96f557c8-18e1-4463-af51-206da6f5758c"],
Cell[CellGroupData[{
Cell[59729, 1673, 391, 10, 30, "Input",ExpressionUUID->"563810c4-a61b-4432-91e7-83138b6784de"],
Cell[60123, 1685, 11671, 307, 319, "Output",ExpressionUUID->"db35dd47-e25a-4809-8241-e0b6972a6962"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71843, 1998, 182, 4, 72, "Section",ExpressionUUID->"5e5c2a9b-0c1b-47b1-ae67-f0c371fe873f"],
Cell[72028, 2004, 942, 18, 162, "Text",ExpressionUUID->"7ce6c8b0-0eae-428a-a001-cfc8f9d3e6db"],
Cell[72973, 2024, 482, 11, 53, "Input",ExpressionUUID->"666fbc0a-33bf-440b-9c56-c8f552a3de62"],
Cell[CellGroupData[{
Cell[73480, 2039, 148, 2, 30, "Input",ExpressionUUID->"1f510c16-c216-428b-a135-8aad2cc82c6d"],
Cell[73631, 2043, 17590, 497, 225, "Output",ExpressionUUID->"0c2f3d1d-284e-4334-8c7d-78c889924e4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91258, 2545, 148, 2, 30, "Input",ExpressionUUID->"6fd1c789-00cc-4755-a1c7-0652095460fb"],
Cell[91409, 2549, 123845, 3045, 447, "Output",ExpressionUUID->"15fa8905-ff42-4a7d-a41f-71e0629bb078"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[215315, 5601, 137, 3, 74, "Chapter",ExpressionUUID->"d3e355ab-cfce-4106-9a2e-98b1b49f0dca"],
Cell[215455, 5606, 508, 10, 30, "Input",ExpressionUUID->"08f547d2-ca4c-49c0-9a57-3c01b1534f9f"],
Cell[CellGroupData[{
Cell[215988, 5620, 132, 3, 72, "Section",ExpressionUUID->"1555bf57-8944-4590-bddc-fcde61e51ac8"],
Cell[CellGroupData[{
Cell[216145, 5627, 407, 9, 30, "Input",ExpressionUUID->"361f2456-ce85-4ccd-b4c6-d459c2a8b995"],
Cell[216555, 5638, 683, 15, 34, "Output",ExpressionUUID->"fec4f34d-261a-4bc5-97be-8616e06dbb57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217275, 5658, 897, 18, 52, "Code",ExpressionUUID->"b4bd0748-6e78-4c03-84bb-acbe5c8b03d5"],
Cell[218175, 5678, 909, 18, 39, "Output",ExpressionUUID->"515679d6-4de9-419c-9f72-9cdcda0896a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219121, 5701, 271, 3, 30, "Input",ExpressionUUID->"752c833c-9c4a-48eb-8f38-42415831c9fe"],
Cell[219395, 5706, 306, 4, 34, "Output",ExpressionUUID->"7834c711-7538-4a59-9696-6f84f1aa457e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219750, 5716, 140, 3, 72, "Section",ExpressionUUID->"ef9dfdae-7651-4c1e-96f4-567cc56bfe1a"],
Cell[219893, 5721, 2282, 69, 173, "Code",ExpressionUUID->"07403f7c-b295-419a-97a2-ca19104f113c"],
Cell[222178, 5792, 247, 5, 30, "Input",ExpressionUUID->"5065a1c6-7ca0-47c0-b970-5b493c5b4ae1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222462, 5802, 131, 2, 72, "Section",ExpressionUUID->"f62737fa-2e6e-40ba-ad28-5e8af998137c"],
Cell[222596, 5806, 1733, 35, 129, "Input",ExpressionUUID->"46015ddd-73b5-44a0-bc5e-d034160ff093"],
Cell[224332, 5843, 8304, 238, 496, "Input",ExpressionUUID->"01158856-e573-4f40-91b5-8fa150b2bb6b"],
Cell[232639, 6083, 2230, 67, 144, "Input",ExpressionUUID->"40bf439a-feb0-4fa4-a91b-b3b039da437f"],
Cell[234872, 6152, 3652, 100, 185, "Input",ExpressionUUID->"ba3dcadf-7f5b-4e58-85d5-f9aebb2fde62"],
Cell[238527, 6254, 837, 20, 97, "Input",ExpressionUUID->"609b4136-c804-4913-a0f0-93de8d30f322"],
Cell[CellGroupData[{
Cell[239389, 6278, 391, 10, 30, "Input",ExpressionUUID->"1e3a0ecb-78f8-4cbc-beef-295385c9a7af"],
Cell[239783, 6290, 10953, 291, 455, "Output",ExpressionUUID->"c7ca7cfc-eb28-45e4-b145-4e031c0a14e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[250797, 6588, 135, 3, 74, "Chapter",ExpressionUUID->"d086e42e-1596-433d-a1b1-d52c8b65f35e"],
Cell[250935, 6593, 392, 8, 30, "Input",ExpressionUUID->"21e0a158-9cf0-42e4-8079-e5ba0c544ff7"],
Cell[CellGroupData[{
Cell[251352, 6605, 132, 3, 72, "Section",ExpressionUUID->"2e882bc0-fb2b-46ce-bb6d-ff81f978deae"],
Cell[CellGroupData[{
Cell[251509, 6612, 334, 8, 30, "Input",ExpressionUUID->"41a285fe-f673-4aca-aca3-a399558e4c59"],
Cell[251846, 6622, 637, 15, 34, "Output",ExpressionUUID->"cb1da22e-b5d6-47cf-b45e-bde4d32aadb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252520, 6642, 1035, 21, 52, "Code",ExpressionUUID->"628973d3-7849-4256-9fe4-a4a7a6b297f1"],
Cell[253558, 6665, 1042, 21, 39, "Output",ExpressionUUID->"941c9190-43a6-41ba-b2f9-31b5eb3f0aac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254637, 6691, 271, 3, 30, "Input",ExpressionUUID->"f99844f3-41f1-403d-963c-7c8560d6395c"],
Cell[254911, 6696, 331, 5, 34, "Output",ExpressionUUID->"3e5ac8fa-7e72-433d-8bdd-5ae508535845"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255291, 6707, 140, 3, 72, "Section",ExpressionUUID->"8886bc6d-0e72-488a-8656-1199b344eddb"],
Cell[255434, 6712, 1250, 37, 173, "Code",ExpressionUUID->"66a41943-29bb-4e0c-97f1-22536e2f8811"],
Cell[256687, 6751, 248, 5, 30, "Input",ExpressionUUID->"ebecb57c-1825-4eb5-b584-d1acf5848fad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256972, 6761, 131, 2, 72, "Section",ExpressionUUID->"b41d9788-f5b4-46cf-9c0b-8ae0da1ae865"],
Cell[257106, 6765, 1782, 36, 129, "Input",ExpressionUUID->"f44060e6-c237-46f8-9cce-72d52d966f1b"],
Cell[258891, 6803, 8326, 238, 496, "Input",ExpressionUUID->"2196f94c-32f1-4e64-b524-f92d049a2619"],
Cell[267220, 7043, 2252, 67, 144, "Input",ExpressionUUID->"fb5283a9-a306-4fdc-a68d-655e4902f306"],
Cell[269475, 7112, 3125, 83, 185, "Input",ExpressionUUID->"67788d20-24ee-4c9c-80a6-68edc19fb83f"],
Cell[272603, 7197, 837, 20, 97, "Input",ExpressionUUID->"6119305a-8ef2-4ca1-ac5c-273ed74aa889"],
Cell[CellGroupData[{
Cell[273465, 7221, 391, 10, 30, "Input",ExpressionUUID->"85558580-288b-4e12-93c7-92852e1fd500"],
Cell[273859, 7233, 3406, 90, 255, "Output",ExpressionUUID->"66cc8bdc-f77d-405a-b54e-820cfadf42dc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/matrixR_3pt.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{((-4 + d)*s12*s13 + (-3 + d)*s12*s23 + (-3 + d)*s23*(s13 + s23))/
   (2*(-4 + d)*(-3 + d)*s12*s13^2*s23*(s13 + s23)^2*(s12 + s13 + s23)), 
  (s12 - (-5 + d)*(s13 + s23))/(2*(-4 + d)*(-3 + d)*s12*s13*s23*(s13 + s23)^2*
    (s12 + s13 + s23)), 1/(4*(-4 + d)*(-3 + d)*s12*s13*(s13 + s23)), 
  (s12 + s23)/(2*(-3 + d)*s12^2*s13^2*s23*(s12 + s13 + s23)), 
  -1/2*1/((-3 + d)*s12^2*s13*s23*(s12 + s13 + s23)), 
  (s12 + s23)/(2*(-3 + d)*s12*s13^2*s23*(s13 + s23)*(s12 + s13 + s23)), 
  -1/4*1/((-4 + d)*(-3 + d)*s12*s13*(s13 + s23))}, 
 {(s12 - (-5 + d)*(s13 + s23))/(2*(-4 + d)*(-3 + d)*s12*s13*s23*(s13 + s23)^2*
    (s12 + s13 + s23)), ((-3 + d)*s12*s13 + (-4 + d)*s12*s23 + 
    (-3 + d)*s13*(s13 + s23))/(2*(-4 + d)*(-3 + d)*s12*s13*s23^2*
    (s13 + s23)^2*(s12 + s13 + s23)), 
  1/(4*(-4 + d)*(-3 + d)*s12*s23*(s13 + s23)), 
  -1/2*1/((-3 + d)*s12^2*s13*s23*(s12 + s13 + s23)), 
  (s12 + s13)/(2*(-3 + d)*s12^2*s13*s23^2*(s12 + s13 + s23)), 
  (s12 + s13)/(2*(-3 + d)*s12*s13*s23^2*(s13 + s23)*(s12 + s13 + s23)), 
  -1/4*1/((-4 + d)*(-3 + d)*s12*s23*(s13 + s23))}, 
 {1/(4*(-4 + d)*(-3 + d)*s12*s13*(s13 + s23)), 
  1/(4*(-4 + d)*(-3 + d)*s12*s23*(s13 + s23)), 1/(8*(-4 + d)*s12), 
  1/(4*(-3 + d)*s12^2*s13), (12*s12^2*s23 - 4*d*s12^2*s23)^(-1), 
  -(12*s12*s13*s23 - 4*d*s12*s13*s23)^(-1), 
  (-5 + d)/(8*(-4 + d)*(-3 + d)*s12)}, 
 {(s12 + s23)/(2*(-3 + d)*s12^2*s13^2*s23*(s12 + s13 + s23)), 
  -1/2*1/((-3 + d)*s12^2*s13*s23*(s12 + s13 + s23)), 
  1/(4*(-3 + d)*s12^2*s13), ((-2 + d)*s12*s13 + d*s12*s23 + 
    d*s23*(s13 + s23))/(2*(-3 + d)*s12^3*s13^2*s23*(s12 + s13 + s23)), 
  (-2*s12 - d*(s13 + s23))/(2*(-3 + d)*s12^3*s13*s23*(s12 + s13 + s23)), 
  (2*s13 + d*(s12 + s23))/(2*(-3 + d)*s12^2*s13^2*s23*(s12 + s13 + s23)), 
  1/(4*(-3 + d)*s12^2*s13)}, 
 {-1/2*1/((-3 + d)*s12^2*s13*s23*(s12 + s13 + s23)), 
  (s12 + s13)/(2*(-3 + d)*s12^2*s13*s23^2*(s12 + s13 + s23)), 
  (12*s12^2*s23 - 4*d*s12^2*s23)^(-1), (-2*s12 - d*(s13 + s23))/
   (2*(-3 + d)*s12^3*s13*s23*(s12 + s13 + s23)), 
  (-2*s12*s23 + d*(s12 + s13)*(s13 + s23))/(2*(-3 + d)*s12^3*s13*s23^2*
    (s12 + s13 + s23)), ((-4 + d)*s12 + (-4 + d)*s13 - 2*s23)/
   (2*(-3 + d)*s12^2*s13*s23^2*(s12 + s13 + s23)), 
  (12*s12^2*s23 - 4*d*s12^2*s23)^(-1)}, 
 {(s12 + s23)/(2*(-3 + d)*s12*s13^2*s23*(s13 + s23)*(s12 + s13 + s23)), 
  (s12 + s13)/(2*(-3 + d)*s12*s13*s23^2*(s13 + s23)*(s12 + s13 + s23)), 
  -(12*s12*s13*s23 - 4*d*s12*s13*s23)^(-1), (2*s13 + d*(s12 + s23))/
   (2*(-3 + d)*s12^2*s13^2*s23*(s12 + s13 + s23)), 
  ((-4 + d)*s12 + (-4 + d)*s13 - 2*s23)/(2*(-3 + d)*s12^2*s13*s23^2*
    (s12 + s13 + s23)), (-2*s13*s23 + d*(s12 + s13)*(s12 + s23))/
   (2*(-3 + d)*s12^2*s13^2*s23^2*(s12 + s13 + s23)), 
  -(12*s12*s13*s23 - 4*d*s12*s13*s23)^(-1)}, 
 {-1/4*1/((-4 + d)*(-3 + d)*s12*s13*(s13 + s23)), 
  -1/4*1/((-4 + d)*(-3 + d)*s12*s23*(s13 + s23)), 
  (-5 + d)/(8*(-4 + d)*(-3 + d)*s12), 1/(4*(-3 + d)*s12^2*s13), 
  (12*s12^2*s23 - 4*d*s12^2*s23)^(-1), 
  -(12*s12*s13*s23 - 4*d*s12*s13*s23)^(-1), 1/(8*(-4 + d)*s12)}}


==> anc/matrixR_4pt.m <==
{{-8*(-2 + d)*s13*(-3*mws*s23 + d*mws*s23 + 2*t24*t34 - d*t24*t34), 
  -4*(36*mws*s13*s23 - 18*d*mws*s13*s23 + 2*d^2*mws*s13*s23 - 
    20*s23*t14*t34 + 10*d*s23*t14*t34 - d^2*s23*t14*t34 - 20*s13*t24*t34 + 
    10*d*s13*t24*t34 - d^2*s13*t24*t34 + 20*s12*t34^2 - 10*d*s12*t34^2 + 
    d^2*s12*t34^2), -2*(-2 + d)*s13*t34*(s23*t14 + s13*t24 - s12*t34), 
  -4*(-2 + d)*s13*s23*t24*t34, 4*s13*(-6*mws*s12*s23 + 2*d*mws*s12*s23 + 
    2*s23*t14*t24 - d*s23*t14*t24 - 2*s13*t24^2 + d*s13*t24^2 + 
    2*s12*t24*t34 - d*s12*t24*t34), s13*(4*mws*s12*s13*s23 + 4*s23^2*t14^2 - 
    d*s23^2*t14^2 - 6*s13*s23*t14*t24 + d*s13*s23*t14*t24 + 2*s13^2*t24^2 - 
    4*s12*s23*t14*t34 + d*s12*s23*t14*t34 - 2*s12*s13*t24*t34), 
  (-2 + d)*s13*s23*t24*(-(s23*t14) + s13*t24 + s12*t34), 
  -((-4 + d)*s13*s23*t34*(-(s23*t14) + s13*t24 + s12*t34)), 
  (-16*mws*s12*s13*s23 + 4*d*mws*s12*s13*s23 - 16*s23^2*t14^2 + 
    8*d*s23^2*t14^2 - d^2*s23^2*t14^2 + 20*s13*s23*t14*t24 - 
    8*d*s13*s23*t14*t24 + d^2*s13*s23*t14*t24 - 4*s13^2*t24^2 + 
    16*s12*s23*t14*t34 - 8*d*s12*s23*t14*t34 + d^2*s12*s23*t14*t34 + 
    4*s12*s13*t24*t34)/2, 
  -((-4 + d)*(-2 + d)*s23*t24*(s23*t14 - s13*t24 - s12*t34))/2, 
  (s23*t34*(16*s23*t14 - 8*d*s23*t14 + d^2*s23*t14 - 8*s13*t24 + 
     4*d*s13*t24 - d^2*s13*t24 - 16*s12*t34 + 8*d*s12*t34 - d^2*s12*t34))/2, 
  -((-2 + d)*t34*(-(s23*t14) + s13*t24 + s12*t34)), 
  s13*(4*mws*s12*s13 + 4*s23*t14^2 - d*s23*t14^2 - 4*s13*t14*t24 + 
    d*s13*t14*t24 - 4*s12*t14*t34 + d*s12*t14*t34), 
  s13*t24*(4*s23*t14 - d*s23*t14 - 4*s13*t24 + d*s13*t24 + d*s12*t34), 
  4*mws*s12*s13*s23 + 4*s23^2*t14^2 - d*s23^2*t14^2 - 4*s13*s23*t14*t24 + 
   d*s13*s23*t14*t24 - 6*s12*s23*t14*t34 + d*s12*s23*t14*t34 - 
   2*s12*s13*t24*t34 + 2*s12^2*t34^2, 
  -((-4 + d)*s23*t24*(s23*t14 - s13*t24 - s12*t34))}, 
 {-4*(36*mws*s13*s23 - 18*d*mws*s13*s23 + 2*d^2*mws*s13*s23 - 
    20*s23*t14*t34 + 10*d*s23*t14*t34 - d^2*s23*t14*t34 - 20*s13*t24*t34 + 
    10*d*s13*t24*t34 - d^2*s13*t24*t34 + 20*s12*t34^2 - 10*d*s12*t34^2 + 
    d^2*s12*t34^2), -8*(-2 + d)*s23*(-3*mws*s13 + d*mws*s13 + 2*t14*t34 - 
    d*t14*t34), 4*(-2 + d)*s13*s23*t14*t34, 2*(-2 + d)*s23*t34*
   (s23*t14 + s13*t24 - s12*t34), 4*s23*(-6*mws*s12*s13 + 2*d*mws*s12*s13 - 
    2*s23*t14^2 + d*s23*t14^2 + 2*s13*t14*t24 - d*s13*t14*t24 + 
    2*s12*t14*t34 - d*s12*t14*t34), 
  -(s13*s23*t14*(2*s23*t14 - d*s23*t14 - 2*s13*t24 + d*s13*t24 + 6*s12*t34 - 
     d*s12*t34)), s23*(4*mws*s12*s13*s23 + 2*s23^2*t14^2 - 
    6*s13*s23*t14*t24 + d*s13*s23*t14*t24 + 4*s13^2*t24^2 - d*s13^2*t24^2 - 
    4*s12*s23*t14*t34 - 6*s12*s13*t24*t34 + d*s12*s13*t24*t34 + 
    2*s12^2*t34^2), (-4 + d)*s13*s23*t34*(-(s23*t14) + s13*t24 - s12*t34), 
  -(s23*t14*(12*s23*t14 - 6*d*s23*t14 + d^2*s23*t14 - 12*s13*t24 + 
      6*d*s13*t24 - d^2*s13*t24 + 4*s12*t34 - 6*d*s12*t34 + d^2*s12*t34))/2, 
  -((-4 + d)*s23*(4*mws*s12*s23 - 4*s23*t14*t24 + d*s23*t14*t24 + 
      4*s13*t24^2 - d*s13*t24^2 - 4*s12*t24*t34 + d*s12*t24*t34))/2, 
  ((-2 + d)*s23*t34*(-2*s23*t14 + d*s23*t14 + 6*s13*t24 - d*s13*t24 - 
     6*s12*t34 + d*s12*t34))/2, 
  -((-2 + d)*t34*(s23*t14 - s13*t24 + s12*t34)), 
  -((-4 + d)*s13*t14*(-(s23*t14) + s13*t24 - s12*t34)), 
  4*mws*s12*s13*s23 - 4*s13*s23*t14*t24 + d*s13*s23*t14*t24 + 4*s13^2*t24^2 - 
   d*s13^2*t24^2 - 2*s12*s23*t14*t34 - 6*s12*s13*t24*t34 + 
   d*s12*s13*t24*t34 + 2*s12^2*t34^2, 
  s23*t14*(-4*s23*t14 + d*s23*t14 + 4*s13*t24 - d*s13*t24 + d*s12*t34), 
  s23*(4*mws*s12*s23 - 4*s23*t14*t24 + d*s23*t14*t24 + 4*s13*t24^2 - 
    d*s13*t24^2 - 4*s12*t24*t34 + d*s12*t24*t34)}, 
 {-2*(-2 + d)*s13*t34*(s23*t14 + s13*t24 - s12*t34), 
  4*(-2 + d)*s13*s23*t14*t34, 2*(-2 + d)*s13^2*s23*t14*t34, 
  (-2 + d)*s13*s23*t34*(s23*t14 + s13*t24 - s12*t34), 
  -2*s13*s23*t14*(-(s23*t14) + s13*t24 + s12*t34), 
  -(s13^2*s23*t14*(-(s23*t14) + s13*t24 + 3*s12*t34))/2, 
  -(s13*s23*(-(s23^2*t14^2) + s13*s23*t14*t24 + 2*s12*s23*t14*t34 + 
      s12*s13*t24*t34 - s12^2*t34^2))/2, 
  -(s13^2*s23*t34*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  (s13*s23*t14*(-(d*s23*t14) + d*s13*t24 + 8*s12*t34 - d*s12*t34))/4, 
  ((-4 + d)*s23*(s23^2*t14^2 - s13*s23*t14*t24 - 2*s12*s23*t14*t34 - 
     s12*s13*t24*t34 + s12^2*t34^2))/4, 
  (s13*s23*t34*(-8*s23*t14 + 3*d*s23*t14 + d*s13*t24 - d*s12*t34))/4, 
  (s13*t34*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  (s13^2*t14*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  (s13*(s23*t14 - s12*t34)*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  (s13*s23*t14*(-(s23*t14) + s13*t24 + 3*s12*t34))/2, 
  -(s23*(s23^2*t14^2 - s13*s23*t14*t24 - 2*s12*s23*t14*t34 - 
      s12*s13*t24*t34 + s12^2*t34^2))/2}, {-4*(-2 + d)*s13*s23*t24*t34, 
  2*(-2 + d)*s23*t34*(s23*t14 + s13*t24 - s12*t34), 
  (-2 + d)*s13*s23*t34*(s23*t14 + s13*t24 - s12*t34), 
  2*(-2 + d)*s13*s23^2*t24*t34, -2*s13*s23*t24*(-(s23*t14) + s13*t24 - 
    s12*t34), -(s13*s23*(s13*t24 - s12*t34)*(-(s23*t14) + s13*t24 + s12*t34))/
   2, -(s13*s23^2*t24*(-(s23*t14) + s13*t24 + s12*t34))/2, 
  -(s13*s23^2*t34*(-(s23*t14) + s13*t24 + s12*t34))/2, 
  (s23*(-(d*s13*s23*t14*t24) + d*s13^2*t24^2 + 4*s12*s23*t14*t34 - 
     d*s12*s23*t14*t34 + 4*s12*s13*t24*t34 - 2*d*s12*s13*t24*t34 - 
     4*s12^2*t34^2 + d*s12^2*t34^2))/4, 
  ((-4 + d)*s23^2*t24*(s23*t14 - s13*t24 - s12*t34))/4, 
  (s23^2*t34*(-4*s23*t14 + d*s23*t14 - 4*s13*t24 + 3*d*s13*t24 + 4*s12*t34 - 
     d*s12*t34))/4, -(s23*t34*(s23*t14 - s13*t24 - s12*t34))/2, 
  (s13*(-(s13*s23*t14*t24) + s13^2*t24^2 - s12*s23*t14*t34 - 
     2*s12*s13*t24*t34 + s12^2*t34^2))/2, 
  (s13*s23*t24*(-(s23*t14) + s13*t24 - 3*s12*t34))/2, 
  -(s23*(s23*t14 - s13*t24 - s12*t34)*(s13*t24 - s12*t34))/2, 
  -(s23^2*t24*(s23*t14 - s13*t24 - s12*t34))/2}, 
 {4*s13*(-6*mws*s12*s23 + 2*d*mws*s12*s23 + 2*s23*t14*t24 - d*s23*t14*t24 - 
    2*s13*t24^2 + d*s13*t24^2 + 2*s12*t24*t34 - d*s12*t24*t34), 
  4*s23*(-6*mws*s12*s13 + 2*d*mws*s12*s13 - 2*s23*t14^2 + d*s23*t14^2 + 
    2*s13*t14*t24 - d*s13*t14*t24 + 2*s12*t14*t34 - d*s12*t14*t34), 
  -2*s13*s23*t14*(-(s23*t14) + s13*t24 + s12*t34), 
  -2*s13*s23*t24*(-(s23*t14) + s13*t24 - s12*t34), 
  -8*s12*s13*s23*(-3*mws*s12 + d*mws*s12 + 2*t14*t24 - d*t14*t24), 
  -(s12*s13*s23*t14*(4*s23*t14 - d*s23*t14 - d*s13*t24 - 4*s12*t34 + 
     d*s12*t34)), -((-2 + d)*s12*s13*s23*t24*(-(s23*t14) - s13*t24 + 
     s12*t34)), s12*s13*s23*(-4*mws*s13*s23 + 4*s23*t14*t34 - d*s23*t14*t34 + 
    4*s13*t24*t34 - d*s13*t24*t34 - 4*s12*t34^2 + d*s12*t34^2), 
  (s12*s23*t14*(4*s23*t14 - d*s23*t14 - 4*s13*t24 - d*s13*t24 - 4*s12*t34 + 
     d*s12*t34))/2, ((-2 + d)*s12*s23*t24*(-(s23*t14) - s13*t24 + s12*t34))/
   2, (s23*(4*mws*s12*s13*s23 + 2*s13*s23*t14*t24 - 2*s13^2*t24^2 - 
     4*s12*s23*t14*t34 + d*s12*s23*t14*t34 - 2*s12*s13*t24*t34 + 
     d*s12*s13*t24*t34 + 4*s12^2*t34^2 - d*s12^2*t34^2))/2, 
  -(s23^2*t14^2) + 2*s13*s23*t14*t24 - s13^2*t24^2 + s12*s23*t14*t34 + 
   s12*s13*t24*t34, s12*s13*t14*(-(s23*t14) - s13*t24 + s12*t34), 
  -(s12*s13*t24*(3*s23*t14 - s13*t24 + s12*t34)), 
  -(s12*s23*t14*(-(s23*t14) + 3*s13*t24 + s12*t34)), 
  s12*s23*t24*(-(s23*t14) - s13*t24 + s12*t34)}, 
 {s13*(4*mws*s12*s13*s23 + 4*s23^2*t14^2 - d*s23^2*t14^2 - 
    6*s13*s23*t14*t24 + d*s13*s23*t14*t24 + 2*s13^2*t24^2 - 
    4*s12*s23*t14*t34 + d*s12*s23*t14*t34 - 2*s12*s13*t24*t34), 
  -(s13*s23*t14*(2*s23*t14 - d*s23*t14 - 2*s13*t24 + d*s13*t24 + 6*s12*t34 - 
     d*s12*t34)), -(s13^2*s23*t14*(-(s23*t14) + s13*t24 + 3*s12*t34))/2, 
  -(s13*s23*(s13*t24 - s12*t34)*(-(s23*t14) + s13*t24 + s12*t34))/2, 
  -(s12*s13*s23*t14*(4*s23*t14 - d*s23*t14 - d*s13*t24 - 4*s12*t34 + 
     d*s12*t34)), (s12*s13^2*s23*t14*(-4*s23*t14 + d*s23*t14 + 2*s13*t24 + 
     2*s12*t34))/2, (s12*s13^2*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + 
     d*s23*t14*t24 + s13*t24^2 - s12*t24*t34))/2, 
  -(s12*s13^2*s23*(2*mws*s13*s23 - 3*s23*t14*t34 + d*s23*t14*t34 - 
      s13*t24*t34 + s12*t34^2))/2, 
  -(s12*s13*s23*t14*(-5*s23*t14 + d*s23*t14 + 5*s13*t24 + 3*s12*t34))/4, 
  -(s12*s13*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + d*s23*t14*t24 + s13*t24^2 - 
      s12*t24*t34))/4, 
  -(s13*s23*(-2*mws*s12*s13*s23 - s13*s23*t14*t24 + s13^2*t24^2 + 
      4*s12*s23*t14*t34 - d*s12*s23*t14*t34 + s12*s13*t24*t34 - 
      2*s12^2*t34^2))/4, 
  -(s13*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 2*s12*s23*t14*t34 - 
      s12^2*t34^2))/4, (s12*s13^2*t14*(-(s13*t24) + s12*t34))/2, 
  -(s12*s13*(-(s23^2*t14^2) + 4*s13*s23*t14*t24 - s13^2*t24^2 + s12^2*t34^2))/
   4, -(s12*s13*s23*t14*(-(s23*t14) + 2*s13*t24 + 2*s12*t34))/2, 
  (s12*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 - s13^2*t24^2 - 
     2*s12*s23*t14*t34 + s12^2*t34^2))/4}, 
 {(-2 + d)*s13*s23*t24*(-(s23*t14) + s13*t24 + s12*t34), 
  s23*(4*mws*s12*s13*s23 + 2*s23^2*t14^2 - 6*s13*s23*t14*t24 + 
    d*s13*s23*t14*t24 + 4*s13^2*t24^2 - d*s13^2*t24^2 - 4*s12*s23*t14*t34 - 
    6*s12*s13*t24*t34 + d*s12*s13*t24*t34 + 2*s12^2*t34^2), 
  -(s13*s23*(-(s23^2*t14^2) + s13*s23*t14*t24 + 2*s12*s23*t14*t34 + 
      s12*s13*t24*t34 - s12^2*t34^2))/2, 
  -(s13*s23^2*t24*(-(s23*t14) + s13*t24 + s12*t34))/2, 
  -((-2 + d)*s12*s13*s23*t24*(-(s23*t14) - s13*t24 + s12*t34)), 
  (s12*s13^2*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + d*s23*t14*t24 + s13*t24^2 - 
     s12*t24*t34))/2, ((-2 + d)*s12*s13^2*s23^2*t24^2)/2, 
  -(s12*s13^2*s23^2*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/2, 
  -(s12*s13*s23*(2*mws*s12*s23 - 2*s23*t14*t24 + d*s23*t14*t24 + 
      2*s13*t24^2 - 2*s12*t24*t34))/4, -((-2 + d)*s12*s13*s23^2*t24^2)/4, 
  -(s13*s23^2*(-2*mws*s12*s23 - s23*t14*t24 + s13*t24^2 + 5*s12*t24*t34 - 
      d*s12*t24*t34))/4, 
  -(s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 2*s12*s23*t14*t34 + 
      s12^2*t34^2))/4, 
  -(s12*s13*(s23^2*t14^2 + s13^2*t24^2 - 2*s12*s23*t14*t34 - 
      2*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  (s12*s13*s23*t24*(-(s23*t14) + s12*t34))/2, 
  (s12*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 - s13^2*t24^2 - 
     2*s12*s23*t14*t34 + s12^2*t34^2))/4, -(s12*s13*s23^2*t24^2)/2}, 
 {-((-4 + d)*s13*s23*t34*(-(s23*t14) + s13*t24 + s12*t34)), 
  (-4 + d)*s13*s23*t34*(-(s23*t14) + s13*t24 - s12*t34), 
  -(s13^2*s23*t34*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  -(s13*s23^2*t34*(-(s23*t14) + s13*t24 + s12*t34))/2, 
  s12*s13*s23*(-4*mws*s13*s23 + 4*s23*t14*t34 - d*s23*t14*t34 + 
    4*s13*t24*t34 - d*s13*t24*t34 - 4*s12*t34^2 + d*s12*t34^2), 
  -(s12*s13^2*s23*(2*mws*s13*s23 - 3*s23*t14*t34 + d*s23*t14*t34 - 
      s13*t24*t34 + s12*t34^2))/2, 
  -(s12*s13^2*s23^2*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/2, 
  ((-2 + d)*s12*s13^2*s23^2*t34^2)/2, 
  -(s13*s23*(-2*mws*s12*s13*s23 + s23^2*t14^2 - 2*s13*s23*t14*t24 + 
      s13^2*t24^2 + 2*s12*s23*t14*t34 - d*s12*s23*t14*t34 - s12^2*t34^2))/4, 
  (s12*s13*s23^2*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/4, 
  -(s13*s23^2*t34*(-(s23*t14) + s13*t24 - s12*t34 + d*s12*t34))/4, 
  -(s12*s13*s23*t34^2)/2, 
  -(s13^2*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  -(s13*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s13*t24*t34 - s12^2*t34^2))/4, 
  -(s13*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s23*t14*t34 - s12^2*t34^2))/4, 
  -(s23^2*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s23*t14*t34 + s12^2*t34^2))/4}, 
 {(-16*mws*s12*s13*s23 + 4*d*mws*s12*s13*s23 - 16*s23^2*t14^2 + 
    8*d*s23^2*t14^2 - d^2*s23^2*t14^2 + 20*s13*s23*t14*t24 - 
    8*d*s13*s23*t14*t24 + d^2*s13*s23*t14*t24 - 4*s13^2*t24^2 + 
    16*s12*s23*t14*t34 - 8*d*s12*s23*t14*t34 + d^2*s12*s23*t14*t34 + 
    4*s12*s13*t24*t34)/2, 
  -(s23*t14*(12*s23*t14 - 6*d*s23*t14 + d^2*s23*t14 - 12*s13*t24 + 
      6*d*s13*t24 - d^2*s13*t24 + 4*s12*t34 - 6*d*s12*t34 + d^2*s12*t34))/2, 
  (s13*s23*t14*(-(d*s23*t14) + d*s13*t24 + 8*s12*t34 - d*s12*t34))/4, 
  (s23*(-(d*s13*s23*t14*t24) + d*s13^2*t24^2 + 4*s12*s23*t14*t34 - 
     d*s12*s23*t14*t34 + 4*s12*s13*t24*t34 - 2*d*s12*s13*t24*t34 - 
     4*s12^2*t34^2 + d*s12^2*t34^2))/4, 
  (s12*s23*t14*(4*s23*t14 - d*s23*t14 - 4*s13*t24 - d*s13*t24 - 4*s12*t34 + 
     d*s12*t34))/2, -(s12*s13*s23*t14*(-5*s23*t14 + d*s23*t14 + 5*s13*t24 + 
      3*s12*t34))/4, 
  -(s12*s13*s23*(2*mws*s12*s23 - 2*s23*t14*t24 + d*s23*t14*t24 + 
      2*s13*t24^2 - 2*s12*t24*t34))/4, 
  -(s13*s23*(-2*mws*s12*s13*s23 + s23^2*t14^2 - 2*s13*s23*t14*t24 + 
      s13^2*t24^2 + 2*s12*s23*t14*t34 - d*s12*s23*t14*t34 - s12^2*t34^2))/4, 
  (s12*s23*t14*(-4*d*s23*t14 + d^2*s23*t14 + 12*s13*t24 + 4*s12*t34))/8, 
  (s12*s23*(-4*mws*s12*s23 + 2*d*mws*s12*s23 + 10*s23*t14*t24 - 
     6*d*s23*t14*t24 + d^2*s23*t14*t24 + 2*s13*t24^2 - 2*s12*t24*t34))/8, 
  -(s23*(-4*mws*s12*s13*s23 + 2*d*mws*s12*s13*s23 - 4*s23^2*t14^2 + 
      d*s23^2*t14^2 + 8*s13*s23*t14*t24 - d*s13*s23*t14*t24 - 4*s13^2*t24^2 + 
      6*s12*s23*t14*t34 - 5*d*s12*s23*t14*t34 + d^2*s12*s23*t14*t34 + 
      2*s12*s13*t24*t34 + 2*s12^2*t34^2))/8, 
  (-2*mws*s12*s13*s23 + s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 + 
    2*s12*s23*t14*t34 - d*s12*s23*t14*t34 - s12^2*t34^2)/4, 
  -(s12*s13*t14*(2*s23*t14 - d*s23*t14 - 2*s13*t24 + 2*s12*t34))/4, 
  (s12*(2*mws*s12*s13*s23 + s13*s23*t14*t24 + d*s13*s23*t14*t24 - 
     s13^2*t24^2 - s12*s23*t14*t34 + s12^2*t34^2))/4, 
  (s12*s23*t14*(-5*s23*t14 + d*s23*t14 + 5*s13*t24 + 3*s12*t34))/4, 
  (s12*s23*(2*mws*s12*s23 - 2*s23*t14*t24 + d*s23*t14*t24 + 2*s13*t24^2 - 
     2*s12*t24*t34))/4}, 
 {-((-4 + d)*(-2 + d)*s23*t24*(s23*t14 - s13*t24 - s12*t34))/2, 
  -((-4 + d)*s23*(4*mws*s12*s23 - 4*s23*t14*t24 + d*s23*t14*t24 + 
      4*s13*t24^2 - d*s13*t24^2 - 4*s12*t24*t34 + d*s12*t24*t34))/2, 
  ((-4 + d)*s23*(s23^2*t14^2 - s13*s23*t14*t24 - 2*s12*s23*t14*t34 - 
     s12*s13*t24*t34 + s12^2*t34^2))/4, 
  ((-4 + d)*s23^2*t24*(s23*t14 - s13*t24 - s12*t34))/4, 
  ((-2 + d)*s12*s23*t24*(-(s23*t14) - s13*t24 + s12*t34))/2, 
  -(s12*s13*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + d*s23*t14*t24 + s13*t24^2 - 
      s12*t24*t34))/4, -((-2 + d)*s12*s13*s23^2*t24^2)/4, 
  (s12*s13*s23^2*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/4, 
  (s12*s23*(-4*mws*s12*s23 + 2*d*mws*s12*s23 + 10*s23*t14*t24 - 
     6*d*s23*t14*t24 + d^2*s23*t14*t24 + 2*s13*t24^2 - 2*s12*t24*t34))/8, 
  ((-2 + d)^2*s12*s23^2*t24^2)/8, 
  -(s23^2*(-4*mws*s12*s23 + 2*d*mws*s12*s23 + 4*s23*t14*t24 - d*s23*t14*t24 - 
      4*s13*t24^2 + d*s13*t24^2 + 4*s12*t24*t34 - 5*d*s12*t24*t34 + 
      d^2*s12*t24*t34))/8, -(s12*s23*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/4, 
  (s12*(2*mws*s12*s13*s23 + s23^2*t14^2 - 4*s13*s23*t14*t24 + 
     d*s13*s23*t14*t24 + s13^2*t24^2 - 2*s12*s23*t14*t34 - 
     2*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  -(s12*s23*t24*(-(s23*t14) + 3*s13*t24 - d*s13*t24 + s12*t34))/4, 
  (s12*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + d*s23*t14*t24 + s13*t24^2 - 
     s12*t24*t34))/4, ((-2 + d)*s12*s23^2*t24^2)/4}, 
 {(s23*t34*(16*s23*t14 - 8*d*s23*t14 + d^2*s23*t14 - 8*s13*t24 + 
     4*d*s13*t24 - d^2*s13*t24 - 16*s12*t34 + 8*d*s12*t34 - d^2*s12*t34))/2, 
  ((-2 + d)*s23*t34*(-2*s23*t14 + d*s23*t14 + 6*s13*t24 - d*s13*t24 - 
     6*s12*t34 + d*s12*t34))/2, 
  (s13*s23*t34*(-8*s23*t14 + 3*d*s23*t14 + d*s13*t24 - d*s12*t34))/4, 
  (s23^2*t34*(-4*s23*t14 + d*s23*t14 - 4*s13*t24 + 3*d*s13*t24 + 4*s12*t34 - 
     d*s12*t34))/4, (s23*(4*mws*s12*s13*s23 + 2*s13*s23*t14*t24 - 
     2*s13^2*t24^2 - 4*s12*s23*t14*t34 + d*s12*s23*t14*t34 - 
     2*s12*s13*t24*t34 + d*s12*s13*t24*t34 + 4*s12^2*t34^2 - d*s12^2*t34^2))/
   2, -(s13*s23*(-2*mws*s12*s13*s23 - s13*s23*t14*t24 + s13^2*t24^2 + 
      4*s12*s23*t14*t34 - d*s12*s23*t14*t34 + s12*s13*t24*t34 - 
      2*s12^2*t34^2))/4, 
  -(s13*s23^2*(-2*mws*s12*s23 - s23*t14*t24 + s13*t24^2 + 5*s12*t24*t34 - 
      d*s12*t24*t34))/4, 
  -(s13*s23^2*t34*(-(s23*t14) + s13*t24 - s12*t34 + d*s12*t34))/4, 
  -(s23*(-4*mws*s12*s13*s23 + 2*d*mws*s12*s13*s23 - 4*s23^2*t14^2 + 
      d*s23^2*t14^2 + 8*s13*s23*t14*t24 - d*s13*s23*t14*t24 - 4*s13^2*t24^2 + 
      6*s12*s23*t14*t34 - 5*d*s12*s23*t14*t34 + d^2*s12*s23*t14*t34 + 
      2*s12*s13*t24*t34 + 2*s12^2*t34^2))/8, 
  -(s23^2*(-4*mws*s12*s23 + 2*d*mws*s12*s23 + 4*s23*t14*t24 - d*s23*t14*t24 - 
      4*s13*t24^2 + d*s13*t24^2 + 4*s12*t24*t34 - 5*d*s12*t24*t34 + 
      d^2*s12*t24*t34))/8, 
  (s23^2*t34*(-8*s23*t14 + 2*d*s23*t14 + 2*d*s13*t24 + 12*s12*t34 - 
     6*d*s12*t34 + d^2*s12*t34))/8, 
  -(s23*t34*(s23*t14 - s13*t24 + s12*t34 - d*s12*t34))/4, 
  (s13*(-2*mws*s12*s13*s23 - s13*s23*t14*t24 + s13^2*t24^2 + 
     3*s12*s23*t14*t34 - d*s12*s23*t14*t34 - 2*s12*s13*t24*t34 + 
     s12^2*t34^2))/4, 
  -(s23*(2*mws*s12*s13*s23 + s13*s23*t14*t24 - s13^2*t24^2 - 
      s12*s23*t14*t34 + d*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  -(s23*(2*mws*s12*s13*s23 + s13*s23*t14*t24 - s13^2*t24^2 - 
      4*s12*s23*t14*t34 + d*s12*s23*t14*t34 - s12*s13*t24*t34 + 
      2*s12^2*t34^2))/4, 
  -(s23^2*(2*mws*s12*s23 + s23*t14*t24 - s13*t24^2 - 5*s12*t24*t34 + 
      d*s12*t24*t34))/4}, {-((-2 + d)*t34*(-(s23*t14) + s13*t24 + s12*t34)), 
  -((-2 + d)*t34*(s23*t14 - s13*t24 + s12*t34)), 
  (s13*t34*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  -(s23*t34*(s23*t14 - s13*t24 - s12*t34))/2, 
  -(s23^2*t14^2) + 2*s13*s23*t14*t24 - s13^2*t24^2 + s12*s23*t14*t34 + 
   s12*s13*t24*t34, -(s13*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s23*t14*t34 - s12^2*t34^2))/4, 
  -(s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 2*s12*s23*t14*t34 + 
      s12^2*t34^2))/4, -(s12*s13*s23*t34^2)/2, 
  (-2*mws*s12*s13*s23 + s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 + 
    2*s12*s23*t14*t34 - d*s12*s23*t14*t34 - s12^2*t34^2)/4, 
  -(s12*s23*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/4, 
  -(s23*t34*(s23*t14 - s13*t24 + s12*t34 - d*s12*t34))/4, 
  ((-2 + d)*s12*t34^2)/2, -(s12*s13*(2*mws*s13 - 4*t14*t34 + d*t14*t34))/2, 
  -(s12*(2*mws*s13*s23 - s23*t14*t34 - 3*s13*t24*t34 + d*s13*t24*t34 + 
      s12*t34^2))/2, -(s12*(2*mws*s13*s23 - 3*s23*t14*t34 + d*s23*t14*t34 - 
      s13*t24*t34 + s12*t34^2))/2, 
  -(s12*s23*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/2}, 
 {s13*(4*mws*s12*s13 + 4*s23*t14^2 - d*s23*t14^2 - 4*s13*t14*t24 + 
    d*s13*t14*t24 - 4*s12*t14*t34 + d*s12*t14*t34), 
  -((-4 + d)*s13*t14*(-(s23*t14) + s13*t24 - s12*t34)), 
  (s13^2*t14*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  (s13*(-(s13*s23*t14*t24) + s13^2*t24^2 - s12*s23*t14*t34 - 
     2*s12*s13*t24*t34 + s12^2*t34^2))/2, 
  s12*s13*t14*(-(s23*t14) - s13*t24 + s12*t34), 
  (s12*s13^2*t14*(-(s13*t24) + s12*t34))/2, 
  -(s12*s13*(s23^2*t14^2 + s13^2*t24^2 - 2*s12*s23*t14*t34 - 
      2*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  -(s13^2*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  -(s12*s13*t14*(2*s23*t14 - d*s23*t14 - 2*s13*t24 + 2*s12*t34))/4, 
  (s12*(2*mws*s12*s13*s23 + s23^2*t14^2 - 4*s13*s23*t14*t24 + 
     d*s13*s23*t14*t24 + s13^2*t24^2 - 2*s12*s23*t14*t34 - 
     2*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  (s13*(-2*mws*s12*s13*s23 - s13*s23*t14*t24 + s13^2*t24^2 + 
     3*s12*s23*t14*t34 - d*s12*s23*t14*t34 - 2*s12*s13*t24*t34 + 
     s12^2*t34^2))/4, -(s12*s13*(2*mws*s13 - 4*t14*t34 + d*t14*t34))/2, 
  ((-2 + d)*s12*s13^2*t14^2)/2, 
  (s12*s13*(2*mws*s12*s13 + s23*t14^2 - 3*s13*t14*t24 + d*s13*t14*t24 - 
     s12*t14*t34))/2, 
  -(s12*s13*t14*(3*s23*t14 - d*s23*t14 - s13*t24 + s12*t34))/2, 
  (s12*(2*mws*s12*s13*s23 + s23^2*t14^2 - 4*s13*s23*t14*t24 + 
     d*s13*s23*t14*t24 + s13^2*t24^2 - 2*s12*s23*t14*t34 - 
     2*s12*s13*t24*t34 + s12^2*t34^2))/2}, 
 {s13*t24*(4*s23*t14 - d*s23*t14 - 4*s13*t24 + d*s13*t24 + d*s12*t34), 
  4*mws*s12*s13*s23 - 4*s13*s23*t14*t24 + d*s13*s23*t14*t24 + 4*s13^2*t24^2 - 
   d*s13^2*t24^2 - 2*s12*s23*t14*t34 - 6*s12*s13*t24*t34 + 
   d*s12*s13*t24*t34 + 2*s12^2*t34^2, 
  (s13*(s23*t14 - s12*t34)*(-(s23*t14) + s13*t24 - s12*t34))/2, 
  (s13*s23*t24*(-(s23*t14) + s13*t24 - 3*s12*t34))/2, 
  -(s12*s13*t24*(3*s23*t14 - s13*t24 + s12*t34)), 
  -(s12*s13*(-(s23^2*t14^2) + 4*s13*s23*t14*t24 - s13^2*t24^2 + s12^2*t34^2))/
   4, (s12*s13*s23*t24*(-(s23*t14) + s12*t34))/2, 
  -(s13*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s13*t24*t34 - s12^2*t34^2))/4, 
  (s12*(2*mws*s12*s13*s23 + s13*s23*t14*t24 + d*s13*s23*t14*t24 - 
     s13^2*t24^2 - s12*s23*t14*t34 + s12^2*t34^2))/4, 
  -(s12*s23*t24*(-(s23*t14) + 3*s13*t24 - d*s13*t24 + s12*t34))/4, 
  -(s23*(2*mws*s12*s13*s23 + s13*s23*t14*t24 - s13^2*t24^2 - 
      s12*s23*t14*t34 + d*s12*s13*t24*t34 + s12^2*t34^2))/4, 
  -(s12*(2*mws*s13*s23 - s23*t14*t34 - 3*s13*t24*t34 + d*s13*t24*t34 + 
      s12*t34^2))/2, (s12*s13*(2*mws*s12*s13 + s23*t14^2 - 3*s13*t14*t24 + 
     d*s13*t14*t24 - s12*t14*t34))/2, 
  (s12*s13*t24*(2*s23*t14 - 4*s13*t24 + d*s13*t24 + 2*s12*t34))/2, 
  (s12*(2*mws*s12*s13*s23 - 2*s13*s23*t14*t24 + d*s13*s23*t14*t24 - 
     s12*s23*t14*t34 - s12*s13*t24*t34 + s12^2*t34^2))/2, 
  -(s12*s23*t24*(-(s23*t14) + 3*s13*t24 - d*s13*t24 + s12*t34))/2}, 
 {4*mws*s12*s13*s23 + 4*s23^2*t14^2 - d*s23^2*t14^2 - 4*s13*s23*t14*t24 + 
   d*s13*s23*t14*t24 - 6*s12*s23*t14*t34 + d*s12*s23*t14*t34 - 
   2*s12*s13*t24*t34 + 2*s12^2*t34^2, 
  s23*t14*(-4*s23*t14 + d*s23*t14 + 4*s13*t24 - d*s13*t24 + d*s12*t34), 
  (s13*s23*t14*(-(s23*t14) + s13*t24 + 3*s12*t34))/2, 
  -(s23*(s23*t14 - s13*t24 - s12*t34)*(s13*t24 - s12*t34))/2, 
  -(s12*s23*t14*(-(s23*t14) + 3*s13*t24 + s12*t34)), 
  -(s12*s13*s23*t14*(-(s23*t14) + 2*s13*t24 + 2*s12*t34))/2, 
  (s12*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 - s13^2*t24^2 - 
     2*s12*s23*t14*t34 + s12^2*t34^2))/4, 
  -(s13*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s23*t14*t34 - s12^2*t34^2))/4, 
  (s12*s23*t14*(-5*s23*t14 + d*s23*t14 + 5*s13*t24 + 3*s12*t34))/4, 
  (s12*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + d*s23*t14*t24 + s13*t24^2 - 
     s12*t24*t34))/4, 
  -(s23*(2*mws*s12*s13*s23 + s13*s23*t14*t24 - s13^2*t24^2 - 
      4*s12*s23*t14*t34 + d*s12*s23*t14*t34 - s12*s13*t24*t34 + 
      2*s12^2*t34^2))/4, 
  -(s12*(2*mws*s13*s23 - 3*s23*t14*t34 + d*s23*t14*t34 - s13*t24*t34 + 
      s12*t34^2))/2, 
  -(s12*s13*t14*(3*s23*t14 - d*s23*t14 - s13*t24 + s12*t34))/2, 
  (s12*(2*mws*s12*s13*s23 - 2*s13*s23*t14*t24 + d*s13*s23*t14*t24 - 
     s12*s23*t14*t34 - s12*s13*t24*t34 + s12^2*t34^2))/2, 
  (s12*s23*t14*(-4*s23*t14 + d*s23*t14 + 2*s13*t24 + 2*s12*t34))/2, 
  (s12*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + d*s23*t14*t24 + s13*t24^2 - 
     s12*t24*t34))/2}, {-((-4 + d)*s23*t24*(s23*t14 - s13*t24 - s12*t34)), 
  s23*(4*mws*s12*s23 - 4*s23*t14*t24 + d*s23*t14*t24 + 4*s13*t24^2 - 
    d*s13*t24^2 - 4*s12*t24*t34 + d*s12*t24*t34), 
  -(s23*(s23^2*t14^2 - s13*s23*t14*t24 - 2*s12*s23*t14*t34 - 
      s12*s13*t24*t34 + s12^2*t34^2))/2, 
  -(s23^2*t24*(s23*t14 - s13*t24 - s12*t34))/2, 
  s12*s23*t24*(-(s23*t14) - s13*t24 + s12*t34), 
  (s12*s23*(s23^2*t14^2 - 2*s13*s23*t14*t24 - s13^2*t24^2 - 
     2*s12*s23*t14*t34 + s12^2*t34^2))/4, -(s12*s13*s23^2*t24^2)/2, 
  -(s23^2*(s23^2*t14^2 - 2*s13*s23*t14*t24 + s13^2*t24^2 - 
      2*s12*s23*t14*t34 + s12^2*t34^2))/4, 
  (s12*s23*(2*mws*s12*s23 - 2*s23*t14*t24 + d*s23*t14*t24 + 2*s13*t24^2 - 
     2*s12*t24*t34))/4, ((-2 + d)*s12*s23^2*t24^2)/4, 
  -(s23^2*(2*mws*s12*s23 + s23*t14*t24 - s13*t24^2 - 5*s12*t24*t34 + 
      d*s12*t24*t34))/4, -(s12*s23*(2*mws*s23 - 4*t24*t34 + d*t24*t34))/2, 
  (s12*(2*mws*s12*s13*s23 + s23^2*t14^2 - 4*s13*s23*t14*t24 + 
     d*s13*s23*t14*t24 + s13^2*t24^2 - 2*s12*s23*t14*t34 - 
     2*s12*s13*t24*t34 + s12^2*t34^2))/2, 
  -(s12*s23*t24*(-(s23*t14) + 3*s13*t24 - d*s13*t24 + s12*t34))/2, 
  (s12*s23*(2*mws*s12*s23 - 3*s23*t14*t24 + d*s23*t14*t24 + s13*t24^2 - 
     s12*t24*t34))/2, ((-2 + d)*s12*s23^2*t24^2)/2}}

